Deep Learning Classification in Asteroseismology

In the power spectra of oscillating red giants, there are visually distinct features defining stars ascending the red giant branch from those that have commenced helium core burning. We train a one-dimensional convolutional neural network by supervised learning to automatically learn these visual features from images of folded oscillation spectra. By training and testing on \textit{Kepler} red giants, we achieve an accuracy of up to 99\% in separating helium-burning red giants from those ascending the red giant branch. The convolutional neural network additionally shows capability in accurately predicting the evolutionary states of 5379 previously unclassified \textit{Kepler} red giants, by which we now have greatly increased the number of classified stars.

==> anc/DeepLearningCatalogue_TestSet_.txt <==
# Population class predictions for 1008 Kepler red giants
# (the test set) from the deep learning
# classifier by Hon et al. (2017). 
#
# Values of delta_nu, nu_max and epsilon are obtained from
# Yu et al.(in prep.)
#
# Values of epsilon = -99 indicate that epsilon was 
# unobtainable.
#
# Population Legend: 0 - RGB ; 1 - HeB
# Comment Legend:
# 	V- Disputed by Vrard et al. (2016) 
#	M- Disputed by Mosser et al. (2014)
#	N- HeB prediction at numax > 110uHz, a range where  
#          HeB stars should not exist. A likely incorrect prediction.
#-----------------------------------------------------------
# KIC     Pop.  delta_nu     nu_max         epsilon  comments
#-----------------------------------------------------------
1026084   1      4.44780     43.06289        0.985             
1027337   0      6.94399     74.07646        0.150             
1163359   1      2.64571     21.57891        0.855             
1297272   1      4.24168     32.13189        0.840             
1430985   0     10.44719    120.37356        0.275             
1431316   1      4.31470     37.59315        0.945             
1571780   1      4.46724     46.71595        0.985             
1576646   0      7.63714     87.44575        0.215             
1717783   1      4.07682     34.78433        0.885             
1717994   1      4.15871     31.50166        0.855             
1723843   0      9.43448    108.11181        0.205             
1725952   1      3.90815     33.33387        0.810             
1865262   0      5.56773     53.39078        0.120             
1872469   0      5.70470     56.78251        0.105             
2013530   1      4.41887     40.50306        0.885             
2015820   1      4.63063     45.27551        0.920             
2021216   0     14.36725    185.34464      -99.000             
2156074   1      4.52679     43.85628        0.075             
2160161   1      4.69357     45.41956        0.970             
2164379   0     10.25788    121.15449        0.260             
2165894   0      5.72909     57.52969        0.120             
2284330   1      3.65522     29.12852        0.920             
2300853   1      4.13512     34.25201        0.845             
2300962   1      4.07378     30.28441        0.785             
2302010   1      3.97728     32.92435        0.905             
2303367   1      4.08905     34.39742        0.865             
2305145   1      8.38482    104.12676        0.105             
2305987   0      5.48737     53.51117        0.115             
2309550   1      5.05942     49.56535        0.925             
2311548   1      4.07370     36.77380        0.880             
2422558   0      9.34731    110.27285        0.180             
2424934   1      3.99505     33.83856        0.745             
2438368   1      7.04938     84.30900        0.955             
2444691   1      3.97529     30.47302        0.845             
2445833   1      4.11105     33.28111        0.785             
2448756   1      4.21431     35.89026        0.780             
2449703   1      3.96530     32.07540        0.940             
2557942   1      4.09823     31.64190        0.765             
2568912   0     11.28055    129.58759        0.320             
2570384   0      6.36472     64.24365        0.155             
2577330   1      3.98807     32.13779        0.035             
2581394   1      4.11617     34.04403        0.250             
2581533   0      5.39358     54.52316        0.120             
2583884   1      5.53599     56.46057        0.965             
2709230   0      5.05217     48.25759        0.090             
2711123   0      4.05690     39.20020        0.025             
2714397   1      4.18487     33.19312        0.880             
2720447   1      3.89922     28.95454        0.955             
2721170   1      3.70834     30.51840        0.555             
2831788   0      5.46542     54.04409        0.100             
2833772   0      9.06584    100.36618        0.230             
2848857   1      3.80532     28.61952        0.850             
2855541   1      4.16175     35.08969        0.895             
2859830   1      3.80219     29.63931        0.920             
2971380   0      7.87023     77.22302        0.195             
2971432   0     13.71000    182.35102      -99.000             
2975717   1      3.40961     27.95086        0.950             
3100193   0      3.46843     30.81600        0.905             
3102479   1      4.30266     38.51295        0.895             
3109900   0      4.55050     41.89086        0.080             
3111831   0     10.36221    123.53948        0.250             
3119354   1      4.12847     38.18563        0.860             
3119526   1      4.36955     38.97063        0.835             
3120486   0     10.62177    136.73959        0.240             
3123206   1      4.07777     33.43713        0.860             
3129312   0     12.58911    152.48999        0.345             
3215869   0      6.52639     70.00491        0.145             
3222326   1      3.38009     23.24414        0.930             
3222740   0      6.88851     75.26397        0.175             
3231189   1      3.90608     30.90056        0.945             
3231503   1      4.34696     42.75670        0.790             
3234703   1      6.91308     80.57812        0.920             
3234726   1      2.85657     18.65236        0.770             
3238626   1      3.63074     24.11404        0.675             
3241529   1      4.21710     34.23389        0.760             
3247016   0      3.43939     31.79203        0.975             
3323401   1      3.95492     31.35126        0.970             
3326790   1      3.61369     26.73868        0.795             
3328398   0      5.79279     52.85553        0.140             
3336731   1      4.45195     41.27748        0.900             
3339762   1      3.92965     34.69179        0.845             
3339951   1      4.08709     32.84107        0.845             
3347745   1      3.82670     28.80551        0.820             
3348124   1      4.15834     35.25586        0.945             
3424105   0      5.16033     51.59836        0.065             
3425476   1      4.46250     40.19067        0.890             
3425675   1      4.13964     32.34572        0.750             
3426898   0      6.52209     63.93827        0.140             
3427850   1      3.48409     27.21096        0.800             
3430674   0     11.23761    130.69264        0.270             
3443906   1      4.00946     33.65363        0.895             
3445572   1      4.28707     38.76278        0.945             
3448729   1      3.58109     25.37496        0.625             
3526625   1      4.17896     33.92757        0.875             
3526964   0      3.64914     30.26501        0.995             
3527264   0      5.57677     54.37972        0.115             
3529480   1      4.57874     43.76422        0.970             
3531478   0     17.18817    239.64848        0.475             
3534077   1     17.04898    231.37257        0.425   VN        
3547041   0      8.99132    103.25523        0.205             
3548732   0      4.35745     44.43328        0.005             
3550074   1      4.01242     32.74852        0.765             
3553529   0      9.18044    112.91451        0.215             
3554912   1      4.91649     55.85738        0.950             
3555594   0      6.48862     68.68843        0.125             
3559502   0      7.03976     75.02888        0.135             
3634720   1      3.85964     36.64124        0.085             
3641504   0      8.85684     96.68273        0.215             
3645210   1      3.96997     27.91937        0.655             
3646628   1      3.57691     27.04606        0.785             
3646645   1      4.00106     32.11175        0.775             
3648906   1      4.11932     32.03948        0.930             
3662421   1      4.27622     39.34790        0.895             
3729799   0      4.15749     37.49922        0.005             
3736289   1      4.98509     49.25837        0.995             
3750796   1      4.28678     39.64700        0.930             
3756737   1      3.59293     32.46962        0.220             
3758731   1      6.20816     72.30543        0.070             
3765758   0      7.55162     77.53147        0.175             
3833180   1      3.47583     26.79848        0.840             
3836509   1      4.48705     44.98364        0.950             
3838336   1      4.08518     34.44806        0.880             
3847071   0      6.14098     61.23056        0.120             
3847166   1      3.97486     35.19149        0.135             
3847667   1      4.05668     33.04402        0.875             
3850744   1      4.19877     40.37958        0.950             
3854605   1      4.18024     39.73414        0.860             
3864171   1      4.35990     29.80220        0.410             
3869241   1      4.05125     34.90167        0.155             
3869326   1      4.60658     47.49520        0.920             
3935726   1      3.92933     30.51731        0.815             
3942203   1      4.21426     34.94054        0.870             
3946593   1      4.51751     39.54383        0.910             
3951748   1      4.11894     32.59490        0.885             
3952333   1      4.22908     36.35250        0.905             
3954770   1      6.78280     80.49941        0.065             
3954857   1      4.32134     37.31766        0.625             
3955590   1      2.74276     21.07137        0.730             
3956513   1      4.01845     30.73251        0.780             
3965214   1      4.52967     40.48261        0.765             
3970635   0      6.66758     67.22846        0.145             
3971513   1      4.30750     38.30195        0.895             
4036300   1      4.38722     38.23860        0.865             
4058403   1      5.25476     51.89827        0.705   V         
4060533   1      4.12932     31.72119        0.845             
4067687   1      4.67533     43.57855        0.910             
4072740   0     18.36461    283.44420      -99.000             
4136374   1      5.02359     50.95069        0.120             
4147928   0     15.51752    210.16273        0.405             
4147993   0     16.21417    226.77109        0.410             
4169130   1      4.27483     37.89226        0.915             
4172148   0     12.21950    155.97696        0.250             
4174996   0     11.10630    124.44294        0.275             
4180705   1      6.37117     73.97413        0.060             
4241369   1      5.76765     61.15184        0.830             
4244973   1      4.74146     52.41474        0.995             
4249128   1      4.52354     40.97780        0.935             
4249357   0      5.11257     47.95961        0.080             
4253026   1      4.32033     37.45147        0.880             
4262239   0      5.36579     53.50938        0.095             
4263884   1      4.24654     35.46496        0.895             
4276837   0      9.13276    104.49923        0.235             
4284099   1      5.15982     56.61160        0.005             
4356964   1      4.35446     36.60925        0.745             
4360072   1      3.91466     31.14239        0.895             
4370521   1      4.27939     41.22108        0.935             
4371997   1      4.11555     34.19561        0.015             
4372082   1      6.21212     79.08258        0.975             
4373139   1      4.25648     35.87684        0.825             
4445711   1      4.38370     37.10513        0.780             
4448777   0     16.98192    220.62363        0.360             
4455406   1      5.02193     53.39569        0.820             
4455880   1      4.05734     32.10221        0.890             
4456934   1      3.81134     30.89123        0.860             
4459786   1      4.69635     45.26763        0.905             
4465516   0     16.12028    207.34654        0.360             
4466077   1      3.90577     28.88052        0.875             
4475934   1      4.37507     41.43433        0.935             
4478615   0      7.82281     79.01269        0.220             
4478812   1      3.94628     35.58150        0.835             
4545532   1      3.84345     33.89413        0.775             
4554044   1      4.09302     37.56167        0.895             
4554148   1      4.08580     33.24378        0.840             
4554222   1      4.22628     34.66455        0.845             
4567182   1      4.17500     32.79096        0.795             
4568343   0     12.84759    159.93365        0.340             
4570120   1      7.35214     87.64530        0.105             
4571226   1      4.60214     42.61415        0.915             
4571402   1      4.39308     40.69556        0.875             
4571903   1      4.25739     33.94468        0.780             
4572225   1      4.45138     39.71292        0.880             
4645422   1      3.98167     33.29340        0.830             
4647117   1      4.11336     35.54662        0.935             
4649525   1      5.16754     53.59474        0.890             
4726251   1      4.17231     33.39176        0.810             
4730648   0     11.85007    134.04575        0.280             
4731118   0      7.34077     71.95986        0.185             
4737442   1      4.03286     33.03631        0.815             
4739016   1      4.11466     32.09363        0.835             
4742301   1      4.12160     32.16219        0.810             
4750962   0     16.85434    230.94722        0.450             
4756681   1      4.41336     42.24018        0.950             
4774298   0     14.52873    174.56645        0.370             
4814689   0      8.05223     87.38132        0.200             
4829525   0      5.88432     58.05137        0.110             
4831859   1      3.72425     28.40739        0.835             
4838818   0     15.22297    209.42722        0.425             
4839776   0      8.72792     95.01876        0.210             
4844589   1      3.17396     22.15936        0.665             
4844727   1      4.14158     34.88894        0.030             
4850315   1      6.54399     73.18216        0.825             
4851882   1      5.37526     53.21329        0.915             
4904166   0      9.78914    108.18793        0.230             
4907439   1      4.00209     29.43836        0.905             
4914234   1      4.82363     47.56604        0.925             
4914533   1      4.27684     36.32708        0.785             
4918972   1      4.21764     34.10618        0.930             
4919067   1      4.08442     34.67291        0.925             
4919693   1      4.00442     31.30548        0.880             
4920600   0      9.21305    101.25734        0.220             
4920997   1      3.77068     23.74760        0.850             
4921508   0      6.74035     66.92487        0.140             
4926689   0     12.91457    166.16237        0.380             
4927101   0      4.34953     40.50712        0.155             
4928515   1      4.64841     43.75702        1.000             
4930269   1      6.99155     80.39708        0.060             
4950323   0      5.84733     57.00369        0.125             
4989477   0     11.44355    144.35793        0.285             
4990126   0      7.55365     83.33917        0.170             
5003549   0     12.51571    154.02488        0.320             
5004232   1      3.87908     32.81434        0.955             
5016212   1      3.97681     27.25032        0.680             
5016549   0      8.69113     98.94040        0.185             
5018155   1      4.17468     32.04269        0.800             
5019587   0      6.76853     72.07996        0.140             
5022571   1      5.45565     60.86848        0.940             
5042916   1      4.94842     50.49692        0.220             
5084662   1      4.57289     41.93751        0.915             
5088148   1      3.83673     31.92629        0.810             
5090864   1      6.96511     82.20084        0.985             
5098434   1      4.09823     35.67631        0.830             
5104153   1      3.67422     29.17918        0.785             
5105190   0     10.12168    117.31509        0.245             
5112072   0     10.03318    125.54513        0.235             
5112281   1      6.50775     75.34373        0.020             
5112288   1      4.81683     46.79531        0.890             
5112938   1      4.82100     45.33900        0.790             
5112950   1      4.34474     42.60236        0.975             
5128171   1      5.32022     56.48419        0.935             
5129236   0     13.88614    177.91707        0.305             
5164920   0     10.02375    105.45055        0.270             
5166444   1      7.66097     92.80843        0.045             
5171535   1      3.91598     32.20505        0.855             
5179885   1      4.19298     34.97866        0.925             
5181782   1      4.06477     35.50677        0.055             
5183935   1      4.82949     46.92060        0.040             
5185820   1      3.93677     29.46954        0.745             
5200152   1      4.74222     46.39323        0.975             
5206349   0      9.80320    104.58548        0.235             
5214140   0      8.57028     88.95457        0.215             
5218501   1      3.88768     30.51777        0.785             
5219787   1      4.98508     50.13558        0.970             
5262696   1      4.15207     33.87748        0.860             
5262788   1      4.42977     39.64046        0.940             
5264460   1      3.84696     30.95768        0.905             
5269165   1      3.80086     31.53228        0.880             
5271191   1      4.24611     35.34156        0.900             
5285357   1      4.02543     32.49999        0.860             
5287316   1      4.42364     39.39502        0.925             
5288607   1      5.73809     58.16864        0.930             
5290047   0     10.20555    119.84322        0.305             
5307203   0      5.34516     49.59683        0.115             
5307348   1      5.60949     60.43096        0.860             
5308081   1      5.62547     60.35299        0.015             
5308777   0      7.73970     85.60667        0.160             
5340720   0      8.89789     94.40274        0.255             
5353146   1      4.19436     37.97683        0.990             
5358060   1      3.87010     31.72119        0.955             
5359329   1      4.11296     33.33283        0.820             
5363562   1      4.22697     36.39622        0.925             
5363820   1      4.29762     42.62778        0.805             
5364240   0      6.75293     70.14083        0.145             
5364580   1      4.15823     34.46672        0.855             
5369311   0      6.92475     67.30475        0.170             
5371124   0     17.48735    220.23488        0.385             
5372224   0     10.16104    121.77108        0.320             
5375095   1      4.63501     42.99431        0.940             
5389263   0     12.77483    153.68989        0.320             
5426137   0      8.31446     91.30696        0.195             
5441150   1      4.24617     36.44073        0.920             
5468123   0      8.54301     95.23811        0.230             
5514974   1      4.08541     32.57877        0.900             
5521181   0      7.49037     79.41317        0.160             
5524119   1      4.22033     42.54359        0.830             
5543746   1      4.45007     39.73781        0.880             
5544582   1      4.09399     36.82572        0.935             
5545719   0      9.27478    110.14174        0.215             
5561523   1      4.11387     36.10041        0.815             
5566273   1      4.34012     39.69478        0.890             
5568020   1      4.08451     31.80463        0.815             
5602062   0      9.78152    107.42298        0.255             
5607582   1      4.46052     29.80333        0.720             
5612599   1      4.15202     36.70908        0.875             
5613099   0     13.84107    178.42579        0.335             
5620720   1      5.37562     55.42944        0.960             
5631694   1      4.09156     34.79098        0.960             
5637392   0      7.67214     82.57742        0.175             
5638865   1      4.75194     44.77748        0.800             
5645576   0     10.51844    126.33989        0.290             
5649129   0     17.80345    243.74943      -99.000             
5653970   0      9.43205    112.88355        0.240             
5693543   1      3.86398     29.17136        0.840             
5694411   0      8.06264     88.47270        0.185             
5694547   1      5.56745     58.87563        0.095             
5696571   1      4.03263     28.63068        0.730             
5701821   1      3.91820     30.92037        0.870             
5702382   1      4.53257     40.80463        0.895             
5706760   1      4.34836     39.87582        0.850             
5706878   1      4.21290     35.03451        0.860             
5717058   1      5.40159     53.51672        0.910             
5721975   1      6.90956     83.16777        0.055             
5722012   1      5.04436     52.32029        0.045             
5728401   1      4.10661     36.07338        0.855             
5733555   1      4.73409     54.57934        1.000             
5733975   1      7.37492     92.81001        0.065             
5737655   1      4.18844     29.52629        0.025             
5791882   1      4.22263     35.58341        0.880             
5801717   1      4.55886     41.46828        0.905             
5820672   0     10.43320    138.87603        0.265             
5857548   1      4.12644     31.92225        0.810             
5859492   1      4.04047     35.94454        0.965             
5877086   0      8.01853     80.91357        0.170             
5881316   0      7.21374     74.80547        0.190             
5894271   0     14.02431    168.53162        0.340             
5900096   1      3.88210     32.50045        0.830             
5937398   0     10.51069    118.72006        0.240             
5939253   0      7.58320     76.29632        0.165             
5939996   1      4.07375     30.11403        0.075             
5955404   1      4.46805     38.50428        0.865             
5955675   1      3.94847     30.91045        0.055             
5961015   1      4.31508     44.37756        0.870             
5962395   1      4.13001     34.71227        0.910             
5962892   1      3.92265     31.14659        0.870             
5966348   1      4.24148     30.59517        0.700             
5976238   1      4.90073     48.65880        0.915             
5976266   0     14.34360    183.76172        0.250             
5976798   1      5.06309     52.04873        0.110             
5981697   1      4.34138     37.07920        0.755             
6022709   0      8.97748     97.90768        0.220             
6029189   0      6.60422     70.18805        0.140             
6046071   1      3.89831     30.19105        0.850             
6047683   1      4.05378     34.90118        0.840             
6048862   1      4.11329     37.97891        0.985             
6067987   1      4.17570     38.52983        0.900             
6118670   0     11.11176    132.46549        0.290             
6118941   0     10.49666    117.10532        0.265             
6122562   1      4.01372     34.00575        0.865             
6130138   1      4.34042     39.13021        0.865             
6130752   1      7.50715     89.36245        0.955             
6140030   1      4.37727     38.63216        0.850             
6142964   0      5.84407     59.06253        0.080             
6196950   0     16.77825    214.30301        0.400             
6199918   1      4.45961     41.51171        0.920             
6203617   1      4.12703     36.98669        0.795             
6207510   0      8.50011     95.81689        0.160             
6222530   0     17.07585    236.46849        0.420             
6263410   1      8.30018    105.45021        0.155             
6268958   1      4.16068     30.66237        0.895             
6276645   0      8.73337     97.29533        0.215             
6291091   1      4.13597     36.63504        0.845             
6292128   1      3.99075     32.35089        0.865             
6305709   1      4.28822     35.47008        0.790             
6309488   1      5.27085     58.64878        0.070             
6309862   1      7.74660     78.67685        0.160   V         
6343222   0      7.34337     78.20193        0.195             
6343543   1      3.59159     30.84231        0.835             
6359454   0     12.36734    147.86955        0.235             
6359688   1      3.89113     33.42138        0.940             
6359890   0      8.52246     94.59684        0.210             
6363338   1      4.47793     40.35540        0.880             
6365867   1      3.75047     27.53368        0.740             
6367815   1      4.42480     41.83867        0.855             
6369592   1      3.99714     32.32286        0.775             
6369832   1      4.08256     35.15544        0.860             
6380975   0     12.45791    152.70250        0.225             
6385325   1      5.06736     53.42226        0.060             
6391933   0     14.15119    171.98710        0.320             
6424157   0      8.82728     99.50776        0.255             
6424515   0     11.47601    140.33586        0.285             
6429457   1      3.16659     24.33761        0.740             
6431857   1      4.08091     34.80672        0.830             
6443316   0      7.67572     78.35733        0.205             
6445497   1      4.31859     38.29316        0.880             
6450242   1      3.97500     31.61958        0.930             
6450635   1      3.80493     32.20256        0.820             
6451676   0      6.39257     59.31106        0.160             
6469446   0     12.31902    143.71152        0.275             
6507794   0     16.22028    202.35161        0.345             
6516187   1      3.94281     31.54557        0.025             
6525661   1      4.05951     32.31331        0.900             
6528297   1      4.34395     37.70335        0.815             
6535400   0      7.87921     86.11162        0.170             
6535641   1      3.99293     33.29544        0.910             
6579998   1      4.26088     32.35876        0.780             
6587345   1      3.97887     32.27662        0.740             
6590195   0      9.52736    111.24301        0.195             
6590642   1      3.88095     30.02887        0.830             
6592034   0     12.52523    147.40514        0.360             
6593627   1      4.23363     36.40510        0.845             
6603090   1      4.33505     38.94084        0.990             
6606106   1      3.93270     32.46109        0.940             
6610354   1      4.60020     47.45584        0.890             
6612102   0     11.76223    139.48665        0.285             
6620586   1     12.54107    165.92872        0.165   VN        
6631489   1      2.50008     20.98479        0.710             
6635875   1      5.07539     54.49447        0.985             
6665058   0      9.74981    106.57542        0.225             
6666011   1      4.25741     38.72661        0.920             
6672662   1      4.42844     36.90459        0.905             
6676788   1      4.13150     29.97377        0.850             
6676885   1      4.06799     35.09304        0.015             
6696387   0      7.67102     78.82283        0.200             
6698275   1      3.70879     26.01807        0.905             
6718029   1      4.74619     46.06444        0.900             
6756156   0     13.65658    160.74246        0.300             
6762465   0      9.23564    101.37259        0.250             
6763330   1      4.16965     34.38955        0.925             
6774769   1      4.15278     35.25539        0.865             
6776396   0     11.79981    144.58723        0.285             
6778420   1      4.01893     31.53184        0.895             
6778970   1      4.01282     34.47565        0.875             
6781023   0      9.18541    100.84355        0.235             
6784377   1      7.20717     85.59440        0.960             
6786969   1      4.09143     33.28481        0.895             
6792133   1      4.18505     34.85834        0.855             
6804138   1      7.17493     81.70371        0.105             
6836321   1      4.30684     36.04973        0.785             
6849167   1      4.22702     34.54697        0.890             
6851401   1      7.95744    102.79082        0.930             
6853668   1      4.13885     30.34146        0.840             
6853977   0      8.33967     94.83953        0.225             
6859685   1      4.23389     36.85325        0.830             
6861403   0      5.73875     61.58476        0.100             
6861835   1      4.39915     39.22343        0.880             
6863204   1      3.85814     31.75267        0.815             
6866587   1      4.58331     42.03998        0.850             
6866992   1      8.20859    106.35651        0.095             
6869093   1      4.10780     31.62228        0.870             
6876260   1      4.12500     31.83926        0.825             
6878403   1      3.46998     25.80343        0.765             
6945481   1      3.61639     28.81319        0.840             
6946275   1      4.11433     35.64895        0.885             
6949533   1      4.21755     36.13697        0.875             
6953912   0     12.65508    157.52759        0.305             
6956481   1      4.21811     42.99284        0.910             
7017044   1      4.02516     32.18515        0.815             
7017630   1      4.29341     36.77326        0.855             
7031016   1      4.14184     35.09009        0.900             
7032312   0      5.50406     54.35819        0.080             
7038220   1      3.97113     34.27537        0.890             
7049306   1      4.03735     33.92514        0.910             
7090867   0      8.67904     96.17810        0.220             
7101357   1      4.01873     29.52316        0.755             
7103666   1      4.20428     36.86899        0.845             
7105433   1      4.18930     35.76065        0.935             
7116264   1      4.07443     35.27900        0.800             
7118193   1      4.03604     31.46757        0.875             
7118412   1      4.67958     46.62149        0.945             
7121479   1      4.11973     36.27415        0.045             
7121616   0      5.58313     53.07519        0.150             
7122640   0      7.70963     81.90049        0.225             
7125921   1      3.50768     24.90433        0.680             
7128663   0      7.69622     92.40537        0.185             
7129219   1      4.27523     36.40351        0.875             
7139187   1      4.12958     39.18204        0.905             
7175826   0      6.90709     73.65928        0.125             
7180647   1      4.23722     29.28546        0.880             
7187269   1      3.98787     31.22173        0.090             
7189610   1      4.05753     36.79028        0.930             
7202003   1      4.15376     35.47009        0.840             
7204026   0      7.61638     79.63357        0.190             
7207127   0     14.75443    196.01806      -99.000             
7266674   1      3.91382     31.97366        0.850             
7270385   0      9.90737    111.63025        0.180             
7273151   1      4.08436     32.45959        0.020             
7283405   0      6.29395     69.99914        0.100             
7285374   1      5.10543     50.41569        0.825             
7286856   0     14.68139    199.28463        0.360             
7289277   1      3.89180     29.30471        0.840             
7294715   1      4.66314     44.28373        0.930             
7345186   1      4.07962     36.11687        0.850             
7348956   0     14.54623    186.28355      -99.000             
7364706   1      4.23320     34.27033        0.840             
7377547   0     16.54845    214.31729        0.385             
7379100   1      4.31501     38.63381        0.900             
7420223   1      4.20653     35.91657        0.885             
7421582   1      4.42474     38.99475        0.855             
7428217   0      5.65477     53.44513        0.135             
7429354   1      4.07794     32.27646        0.820             
7430892   1      3.61026     30.83961        0.810             
7445885   1      3.87615     31.88794        0.130             
7446296   0      6.68238     68.48786        0.130             
7446473   0      5.58319     51.09651        0.165             
7446648   0     11.96019    146.04708        0.295             
7448560   1      4.61567     40.89965        0.865             
7450230   0     16.74549    215.23181        0.380             
7451968   1      3.97557     31.54555        0.835             
7455379   1      4.12195     31.68591        0.805             
7466616   1      6.31870     76.19383        0.985             
7467630   1      6.05273     71.54290        0.060             
7469543   1      4.33990     35.69174        0.685             
7500267   1      4.03329     36.29439        0.900             
7501656   0     14.40168    178.49123        0.330             
7502157   0      6.29515     65.47225        0.135             
7504110   1      4.42138     39.44647        0.915             
7509720   0      7.09330     72.53418        0.130             
7511123   1      4.10839     32.48998        0.860             
7516156   0     12.63279    162.61016        0.290             
7518077   1      4.06921     30.09929        0.755             
7518143   0     12.35671    156.68536        0.260             
7530088   0     13.31326    165.92392        0.355             
7531119   0      6.34280     64.12558        0.160             
7532885   1      4.27892     37.46341        0.935             
7533043   0      7.27336     75.08957        0.175             
7533995   0      9.57968    106.82878        0.205             
7538896   1      5.94441     67.83895        0.100             
7538899   0      9.92306    113.08606        0.255             
7581214   0      7.39393     74.69724        0.190             
7585696   1      4.40485     38.76543        0.865             
7591481   1      4.19238     34.27891        0.745             
7592356   1      4.02823     31.20956        0.785             
7593843   1      4.09005     33.64965        0.820             
7597056   1      3.97647     33.82196        0.930             
7619946   0     13.70774    167.54221        0.340             
7621561   0      9.97960    115.41177        0.260             
7623143   1      3.72072     30.77918        0.910             
7623383   1      4.41673     37.73040        0.870             
7685039   1      4.29179     35.78276        0.850             
7685260   1      4.28426     38.54557        0.865             
7691952   0      7.72384     81.39673        0.165             
7707887   1      6.58034     79.23563        0.045             
7708320   1      4.65222     44.84667        0.050             
7730752   1      5.76600     62.12787        0.860             
7734065   1      3.65677     27.18696        0.995             
7739916   1      4.01570     32.50795        0.850             
7762732   1      4.39247     41.11830        0.600             
7766103   1      4.92827     50.54995        0.105             
7771045   0     13.93506    183.82547        0.330             
7778197   0      9.84522    127.45936        0.200             
7821234   1      4.09304     34.94841        0.845             
7827064   0      9.77982    108.93833        0.245             
7832684   1      3.93948     33.00356        0.740             
7835220   1      4.23900     32.42960        0.755             
7836711   0      8.50717     87.56005        0.220             
7837429   1      4.11441     30.02795        0.875             
7869334   1      4.55056     40.44986        0.820             
7878388   0      9.20403    102.66754        0.245             
7881395   1      3.61041     32.90775        0.960             
7889429   1      3.56627     27.01417        0.910             
7898165   1      3.81923     26.51004        0.985             
7900304   1      3.97875     28.85752        0.730             
7903576   0      8.48734     95.91267        0.190             
7905597   0      7.73891     84.95278        0.140             
7917803   1      4.31385     38.71001        0.880             
7938029   0      2.67661     21.14192        0.990   M         
7940675   1      8.35683    100.98043        0.980             
7946636   0      5.14459     47.40796        0.110             
7948086   1      4.57660     42.26809        0.820             
7957918   0      7.52564     83.79746        0.170             
7967885   1      3.96142     33.28408        0.860             
7968120   1      4.36735     37.06378        0.845             
7971877   1      4.00406     35.70879        0.065             
7976673   0     15.27316    196.01534      -99.000             
8008319   1      3.95607     33.10020        0.900             
8046439   1      6.37583     71.10112        0.040             
8085998   1      4.16652     35.06648        0.010             
8087067   0      8.98147    100.73642        0.225             
8091492   0      7.20205     80.53534        0.160             
8097755   1      4.15635     29.51547        0.755             
8097831   0      4.46827     39.70265        0.015             
8110026   0      7.16977     70.23391        0.135             
8124622   1      5.60288     64.93185        0.955             
8127582   0     11.35675    138.01281        0.300             
8144802   0      7.27319     75.48218        0.145             
8145176   1      4.18477     30.23352        0.810             
8145590   1      5.82000     49.38430        0.820             
8160590   1      4.00136     34.15341        0.910             
8162712   0      7.03393     71.17475        0.130             
8164977   1      3.98882     34.78311        0.880             
8172666   1      5.13440     55.09884        0.980             
8172720   1      4.23351     33.75437        0.920             
8174364   1      4.54447     42.05163        0.880             
8181509   1      3.25916     33.17737        0.810   M         
8192753   0     17.31476    236.39764        0.415             
8210306   0      7.01564     72.03019        0.175             
8222712   1      3.95839     29.22292        0.015             
8230578   1      7.60002     88.72487        0.010             
8235991   0      9.79800    109.40116        0.250             
8236050   1      4.40275     28.91209        0.895             
8241134   1      3.89195     30.53438        0.890             
8248041   0      7.16125     74.04736        0.175             
8263801   1      5.37765     57.17801        0.990             
8266460   1      4.14946     38.42096        0.870             
8277043   0      7.50735     81.82978        0.190             
8283356   0     11.20142    134.58098        0.235             
8292681   1      4.81137     45.85798        0.865             
8301905   0     11.81175    139.39025        0.305             
8307630   1      3.87842     33.50009        0.865             
8314665   1      4.93529     46.83902        0.785             
8315560   0      7.44498     86.61375        0.195             
8328348   1      5.09604     51.87824        0.975             
8344513   1      3.95522     32.14708        0.905             
8349350   1      3.82065     30.26500        0.875             
8351461   1      3.99213     30.40287        0.750             
8359529   0      8.42190     95.99669        0.195             
8360334   1      4.09050     33.50475        0.840             
8362623   0      9.76599    106.07953        0.245             
8364786   0      5.51556     58.79833        0.055             
8365018   1      7.79948     95.47055        0.150             
8374104   1      6.34980     70.11721        0.980             
8377727   1      4.32150     40.24341        0.950             
8377969   1      4.17430     39.25380        0.730             
8417711   1      4.40190     38.34081        0.900             
8423171   1      7.49974     88.09517        0.020             
8429977   0     10.99266    131.72064        0.225             
8432219   1      4.60229     43.20854        0.960             
8440983   1      4.61552     44.78811        0.870             
8443193   1      4.07956     33.56273        0.835             
8451486   0     11.38627    129.87079        0.300             
8459085   0     14.83690    193.69334        0.420             
8475025   0      9.56727    112.14975        0.285             
8478550   1      4.05974     32.65498        0.935             
8482944   1      3.80534     29.42278        0.995             
8487250   1      4.15460     32.71075        0.835             
8506295   1      3.66885     34.31871        0.725             
8506788   1      3.91256     31.05170        0.920             
8507397   1      4.33075     36.37260        0.745             
8522050   1      6.72392     76.49708        0.070             
8538793   0     11.11527    127.63252        0.280             
8540384   1      4.34140     37.67921        0.820             
8540820   1      3.33706     22.64531        0.855             
8555599   0      6.32933     62.60715        0.150             
8561126   1      4.07698     35.23595        0.885             
8566248   1      3.56911     28.91208        0.115             
8573239   1      4.20400     34.41280        0.975             
8574234   0     10.53126    118.12404        0.265             
8611394   0      9.64016    104.72715        0.210             
8618510   1      4.11693     33.41395        0.895             
8619916   1      4.21063     33.35927        0.980             
8623655   0      7.90218     82.87905        0.280             
8629927   1      4.17678     34.53598        0.930             
8630006   1      4.23372     36.67221        0.875             
8636389   0      9.68413    108.04287        0.220             
8637346   0      7.32613     74.99215        0.170             
8673261   0     10.26719    125.89404        0.260             
8681270   0     13.00153    170.97007        0.315             
8685978   0      5.44567     49.39936        0.100             
8686058   1      4.66655     44.42541        0.005             
8687248   0     13.03289    166.16296        0.315             
8743131   0      6.51963     63.78026        0.085             
8753234   1      5.41890     56.96433        0.900             
8754274   0     10.95589    130.98568        0.265             
8804218   1      3.37194     29.08950        0.520             
8805632   0      4.70109     42.05557        0.055             
8813946   1      6.44206     72.36042        0.965             
8818252   1      2.70466     18.19836        0.960             
8823560   1      3.98861     30.09640        0.695             
8867239   0      8.33378     87.66933        0.200             
8870446   1      4.08598     35.90160        0.015             
8888925   1      4.05628     33.11867        0.995             
8907943   1      3.96927     34.09831        0.890             
8936339   1      4.59675     43.74848        0.905             
8958065   0      6.36178     64.49623        0.140             
9003765   0      6.04282     59.62481        0.140             
9004818   0      6.62661     72.94299        0.130             
9008090   1      4.32030     37.48243        0.895             
9016901   1      4.03210     27.89575        0.965             
9019889   1      4.01299     34.07666        0.990             
9025726   1      4.08378     34.51549        0.895             
9027817   0      7.72104     80.17338        0.205             
9031080   1      4.64587     41.87033        0.920             
9032691   1      4.10004     35.34197        0.895             
9033281   1      4.64291     42.79605        0.920             
9075225   0      5.40010     56.12210        0.065             
9080445   1      4.41334     39.99388        0.925             
9087870   1      3.99832     33.52324        0.860             
9107518   1      4.18289     32.78631        0.970             
9107573   1      3.66671     29.22274        0.880             
9145952   1      4.11511     34.20064        0.840             
9147335   1      4.97652     49.93529        0.050             
9151007   1      3.64034     34.97989        0.965             
9156571   1      4.28767     37.99015        0.855             
9245283   1      3.85984     41.63111        0.775             
9268703   1      4.14077     30.28709        0.810             
9269772   0      5.90923     58.36541        0.130             
9272281   1      4.12138     33.02615        0.860             
9277385   1      4.05354     33.11341        0.885             
9283025   1      4.24146     36.61388        0.895             
9283248   1      4.16778     33.99609        0.925             
9286524   1      4.25858     36.02711        0.870             
9290336   1      4.22566     35.38217        0.780             
9304549   0      6.41576     67.99197        0.155             
9332840   1      4.41855     39.85220        0.900             
9333184   1      4.08048     32.49212        0.860             
9335191   1      4.14478     33.79133        0.890             
9353484   1      4.22984     34.64158        0.825             
9368528   0     16.32295    214.93584        0.320             
9390293   1      3.72760     32.22495        0.960             
9401720   0      6.37037     63.50017        0.095             
9405867   0      6.11643     62.34740        0.110             
9406415   1      5.19913     58.13714        0.010             
9412305   1      3.82883     30.03632        0.900             
9414008   0      8.04603     82.54593        0.185             
9414102   1      3.99465     35.22155        0.810             
9451999   1      4.19407     35.61746        0.930             
9452696   1      3.74571     30.51043        0.935             
9456506   0      6.91067     66.95990        0.150             
9456598   1      4.49251     40.75740        0.860             
9457576   1      4.18232     34.59420        0.925             
9467115   1      4.11001     35.02035        0.845             
9467361   1      3.68944     28.67429        0.855             
9470210   1      4.04260     33.33150        0.805             
9470830   1      4.35298     37.89531        0.820             
9473921   1      3.99520     32.39354        0.890             
9490782   1      4.24345     36.94771        0.945             
9520726   1      3.90504     36.32588        0.815             
9521461   1      5.37851     57.71997        0.040             
9533544   1      4.08270     32.18884        0.025             
9535000   1      4.12104     35.59863        0.800             
9535481   1      4.06018     35.03710        0.925             
9591097   1      4.12487     34.38955        0.865             
9593412   1      4.33665     38.49047        0.865             
9595924   0      6.86893     76.91011        0.130             
9597214   1      4.63257     42.81967        0.885             
9601661   1      4.01548     33.12791        0.960             
9604646   1      4.29034     38.15284        0.940             
9605141   1      4.19611     32.65561        0.835             
9613292   0     17.32071    230.44757        0.405             
9641484   1      4.11792     36.27865        0.865             
9645099   1      4.04732     30.42201        0.820             
9649940   1      3.98568     31.85366        0.835             
9655361   1      4.62536     42.00893        0.985             
9657171   1      4.09393     31.22958        0.845             
9662344   0      7.91847     86.27815        0.185             
9663247   0     15.25322    199.39992        0.370             
9692431   0      7.29621     82.90685        0.160             
9704774   1      4.13245     35.38870        0.845             
9705636   1      4.01032     34.38167        0.915             
9706819   0     16.51036    224.83289        0.355             
9707138   0     15.37138    202.80242        0.370             
9718024   1      4.14694     34.51883        0.920             
9761521   1      3.91063     30.93143        0.875             
9762943   1      4.46720     37.51415        0.595             
9768134   0     17.43134    229.68344        0.400             
9772366   0      6.82223     75.80026        0.120             
9783225   1      4.02142     31.37898        0.825             
9783247   1      4.17124     37.42159        0.795             
9789635   0     16.21594    214.27640        0.390             
9790050   1      5.27867     54.83121        0.070             
9812648   0      8.51888     93.21172        0.210             
9813904   1      4.03696     33.70474        0.865             
9818564   1      4.13253     32.34257        0.815             
9821622   0      6.01489     63.07155        0.135             
9837040   1      3.62465     28.94529        0.865             
9843754   1      3.81340     29.18280        0.815             
9846355   1      3.87951     32.13836        0.905             
9846877   1      4.30593     37.55379        0.875             
9848308   1      4.35594     38.82107        0.860             
9873753   0     16.78991    221.92236        0.400             
9881167   1      3.89870     33.35337        0.905             
9886542   1      4.05765     34.61777        0.890             
9903915   1      6.02049     67.89751        0.070             
9906673   1      4.25740     34.42890        0.865             
9945389   0     16.18774    216.18909        0.380             
9958521   1      3.70804     27.39718        0.740             
9959141   0     16.64514    226.20120        0.370             
9966823   1      4.04152     32.72075        0.895             
9969732   1      5.04975     49.69034        0.030             
9970098   1      4.15026     33.61816        0.905             
9995162   0      5.62392     55.20903        0.120             
10003419   1      4.11385     36.54627        0.890             
10010483   1      4.31641     36.83751        0.845             
10015821   1      4.27622     37.96756        0.885             
10018967   1      5.42710     59.00298        0.045             
10054362   1      4.18548     30.21307        0.815             
10057095   1      4.02241     31.83653        0.080             
10073828   1      3.75602     31.15354        0.845             
10080974   1      4.61280     41.45794        0.875             
10098590   1      4.01973     32.44534        0.815             
10118658   1      4.88245     50.01330        0.030             
10120721   0     16.42484    206.15336        0.360             
10124206   1      4.06734     30.61569        0.845             
10153120   0      7.25274     74.77976        0.185             
10153182   1      4.18853     35.05024        0.925             
10157507   0      6.62646     67.70073        0.170             
10158595   0      6.71026     70.70755        0.155             
10196240   1      4.09288     35.65682        0.870   V         
10196797   1      3.95614     31.37572        0.925             
10198496   0     17.69943    237.11061        0.415             
10198761   0      5.20725     49.46232        0.100   V         
10206622   0      7.65620     84.84660        0.155             
10206944   1      4.21913     34.89537        0.860             
10223204   1      3.87550     30.85153        0.900             
10265054   0      4.69652     42.79353        0.095             
10266349   1      4.21675     29.86564        0.745             
10273431   1      4.09577     33.48649        0.705             
10281513   1      3.41101     26.40331        0.785             
10282002   1      3.68600     31.51086        0.850             
10285449   1      4.00258     32.83058        0.825             
10297567   1      4.74607     45.34266        0.035             
10322738   0      6.56261     69.58721        0.090             
10354267   1      3.91931     32.96369        0.790             
10382615   1      4.17244     31.86331        0.825             
10387370   0      7.02711     68.64432        0.160             
10389165   1      4.33017     39.38780        0.800             
10395400   1      4.34814     30.39681        0.015             
10399312   1      3.50443     27.45849        0.345             
10404994   1      4.75350     41.80757        0.355             
10405377   1      6.94602     83.33190        0.210             
10416970   1      4.10074     30.69592        0.765             
10448738   0      7.69275     79.75845        0.180             
10451397   1      3.91226     29.30430        0.040             
10467510   1      4.20074     34.64814        0.875             
10474071   1      7.54723     92.04654        0.030             
10480799   1      4.16129     32.05450        0.835             
10489073   1      4.03571     33.98811        1.000             
10489417   1      4.09063     33.60910        0.800             
10514427   1      4.05694     31.65778        0.950             
10517078   1      4.14029     30.51894        0.815             
10517832   1      4.21748     29.49128        0.815             
10528917   0      7.46278     76.48057        0.165             
10532751   1      8.31658    102.03517        0.145             
10545152   1      4.11003     32.89401        0.895             
10549650   1      3.98262     33.16547        0.885             
10551313   1      3.93722     33.47030        0.810             
10555813   1      4.66652     44.75443        0.060             
10581491   0     17.41007    230.53819        0.410             
10601452   1      3.92633     30.82378        0.850             
10602374   1      4.24701     39.53735        0.840             
10614461   1      4.44574     39.92798        0.015             
10614707   1      4.23583     35.67076        0.875             
10651320   1      4.28325     29.30846        0.550             
10653200   1      4.30048     39.39567        0.120             
10665852   1      4.19037     35.59632        0.890             
10667966   1      4.03820     31.05691        0.890             
10678049   0      7.36776     77.72746        0.215             
10685283   1      4.61199     40.63258        0.900             
10709704   1      4.16121     33.75150        0.925             
10724027   1      4.00911     31.69757        0.860             
10730228   0      6.64129     70.95156        0.180             
10743269   1      4.44886     39.91864        0.010             
10744686   1      3.89375     30.93363        0.965             
10749235   1      4.53236     41.53944        0.655             
10779537   0     15.40096    209.34905        0.380             
10790415   1      4.27386     38.55344        0.885             
10794838   1      4.16844     34.62568        0.930             
10803557   1      4.01747     31.01257        0.975             
10812837   1      5.50559     57.44447        0.905             
10816214   1      4.84409     45.81862        0.865             
10842958   1      3.95507     31.88648        0.945             
10849489   1      2.78962     17.97978        0.540             
10863834   0      7.28927     76.97987        0.125             
10866415   0      8.70824     94.51156        0.245             
10879440   1      4.07875     34.89535        0.945             
10908442   1      4.33451     39.02572        0.925             
10916980   1      4.42068     38.74022        0.785             
10927457   0      6.26036     61.92322        0.115             
10928042   1      4.15148     37.08978        0.900             
10934758   1      4.87708     46.39322        0.830             
10971893   1      4.17891     35.85571        0.795             
10972321   0     16.54784    220.99048        0.385             
10978042   1      4.16918     33.96186        0.895             
10978509   1      3.83510     30.17842        0.880             
10978857   1      4.17647     38.22285        0.815             
11018745   1      4.03368     35.27113        0.865             
11018922   1      4.08899     33.38943        0.985             
11019125   1      3.73812     30.28075        0.895             
11026843   1      3.86961     30.50114        0.830             
11027005   1      5.05663     50.09271        0.980             
11030582   1      4.06856     32.59065        0.865             
11031801   1      3.98038     34.05595        0.920             
11038010   1      4.55870     42.41142        0.035             
11042669   0      6.52378     64.88978        0.120             
11043882   1      3.86723     29.40568        0.970             
11068380   0      7.57029     79.56133        0.210             
11083701   1      3.86589     31.21743        0.900             
11084086   1      4.34554     36.29277        0.750             
11085809   1      4.28399     36.20781        0.845             
11087053   1      4.08904     33.59330        0.870             
11090673   1      3.66715     25.35816        0.695             
11127586   0      7.49549     79.09721        0.190             
11127815   0      7.72011     79.31919        0.210             
11140680   0      8.96626     97.39633        0.215             
11141028   1      4.18250     34.69022        0.810             
11141358   1      3.64419     27.91150        0.765             
11144005   0      5.83525     54.86205        0.150             
11146063   1      4.19406     35.72766        0.880             
11151753   1      5.63022     59.05021        0.055             
11175271   1      3.96614     29.01935        0.675             
11188306   1      4.05571     31.45303        0.860             
11197091   1      3.97853     32.37838        0.880             
11197701   0      4.61810     40.92871        0.025             
11234625   1      4.22479     34.21890        0.790             
11246127   1      4.10516     32.09729        0.940             
11247565   1      4.01018     30.30557        0.855             
11285650   0      8.40469     93.93564        0.225             
11289335   1      4.19205     36.28652        0.920             
11297951   1      4.14517     36.23714        0.960             
11298371   1      4.24160     36.26290        0.800             
11305232   1      3.95310     28.87139        0.020             
11349107   1      4.07264     32.90081        0.870             
11351140   1      4.08383     31.80733        0.945             
11352764   1      4.17420     33.47968        0.840             
11356826   1      3.98858     29.18846        0.990             
11358810   1      4.35375     35.97167        0.935             
11393852   1      4.16085     34.01629        0.960             
11395200   1      4.07316     30.61091        0.995             
11395816   1      4.08580     33.79920        0.930             
11402359   1      4.10672     31.14615        0.825             
11403129   1      4.19591     42.53885        0.855             
11410549   1      4.12650     37.19958        0.920             
11410978   1      4.03691     32.31940        0.940             
11413393   0      6.75962     69.98339        0.170             
11414700   1      4.28120     38.41804        0.950             
11456927   1      3.48425     24.72364        0.710             
11462629   0      7.76435     99.28023        0.090   M         
11465042   1      4.13976     35.82072        0.985             
11466403   0      8.01937     84.82859        0.220             
11469401   1      3.75837     31.70588        0.850             
11508336   1      3.83298     30.57985        0.880             
11508928   1      4.20176     34.33445        0.905             
11518762   1      4.07917     31.72137        0.925             
11518990   1      3.90070     33.26318        0.925             
11550492   0      8.61477     93.77034        0.245             
11551746   1      4.70910     45.39357        0.910             
11559478   1      4.06022     37.97097        0.880             
11560054   1      3.97825     29.29465        0.905             
11564307   1      4.13743     36.32587        0.845             
11567392   0     16.50862    210.76879        0.360             
11606356   1      4.12610     30.29387        0.865             
11612112   1      4.30874     38.46090        0.955             
11612200   1      4.01578     31.42951        0.800             
11612476   1      3.99287     30.68962        0.750             
11614827   1      4.05922     34.35827        0.260             
11615682   0      5.13581     45.32210        0.055             
11615760   1      4.32081     37.25417        0.870             
11650219   1      4.06173     31.27252        0.790             
11665850   1      3.99154     31.38599        0.805             
11668686   1      3.90164     28.49431        0.885             
11669622   1      4.04800     34.42103        0.895             
11702711   1      4.00451     29.91100        0.785             
11709871   1      4.09337     32.54021        0.850             
11718486   0      9.08973     98.65334        0.225             
11718785   1      2.86420     26.87249        0.765   M         
11753211   1      4.09798     35.66719        0.005             
11759860   1      4.46706     40.53700        0.965             
11763919   1      4.15606     37.53018        0.045             
11764270   1      4.06638     34.17604        0.905             
11767058   1      5.41702     55.37433        0.905             
11768621   1      4.33023     35.85646        0.840             
11769014   1      4.19076     35.01089        0.845             
11769570   1      4.15348     35.22341        0.950             
11769954   1      3.70208     35.21554        0.890             
11773657   1      4.10686     33.12195        0.895             
11775041   1      4.21418     33.27970        0.815             
11805792   1      4.14452     36.01889        0.895             
11807330   1      3.93545     30.60248        0.895             
11819928   0      8.21169     89.73239        0.190             
11820477   1      4.07714     34.59647        0.970             
11854450   1      3.98874     30.83173        0.080             
11860771   1      4.45902     39.88307        0.880             
11868246   1      3.78841     33.26395        0.840             
11905393   1      4.13177     32.57915        0.825             
11908744   1      3.97669     32.90975        0.960             
11910327   1      4.13336     35.73573        0.965             
11953668   1      3.77525     29.72934        0.835             
12008797   1      4.05541     31.78371        0.810             
12011705   1      4.17229     30.28074        0.820             
12017829   0      7.86630     81.89147        0.200             
12066700   0     15.05203    198.85169        0.365             
12071348   1      3.97564     35.47549        0.825             
12072067   1      4.07850     33.62757        0.880             
12101990   1      3.96287     30.83918        0.915             
12107614   1      3.65239     27.24244        0.785             
12118395   0      8.92453     96.90867        0.245             
12119864   1      4.72384     45.95939        0.930             
12119979   1      4.85171     47.28857        0.965             
12153274   0      8.54811     92.05313        0.190             
12154686   0      6.67812     65.37840        0.110             
12157006   1      4.23199     39.30854        0.975             
12158667   1      3.87250     31.47084        0.925             
12165692   0      9.03803     99.61291        0.210             
12169910   1      4.07827     33.43046        0.800             
12202431   1      4.27847     38.30996        0.990             
12204508   1      3.63375     28.31606        0.890             
12253322   0      5.51801     51.25199        0.145             
12254344   0      7.88244     86.34971        0.200             
12255028   1      4.29159     36.68795        0.955             
12302516   1      4.10949     31.95688        0.870             
12365806   1      3.98584     30.81670        0.820             
12402534   1      4.19423     28.99733        0.675             
12406844   1      4.01350     30.74815        0.970             
12506290   1      4.10569     34.84448        0.785             
12553381   0      5.51582     49.99920        0.060             
12647649   1      4.14823     32.09069        0.930             
12691122   1      3.98294     30.90257        0.880             
12691734   1      4.33893     45.62183        0.975             
12884930   1      3.74869     37.94907        0.205             


==> anc/DeepLearningCatalogue_UnclassifiedSet_.txt <==
# Population class predictions for 7655 Kepler red giants
# (the unclassified set) from the deep learning
# classifier by Hon et al. (2017).
#
# Values of delta_nu, nu_max and epsilon are obtained from
# Yu et al.(in prep.)
#
# Values of epsilon = -99 indicate that epsilon was 
# unobtainable.
#
# Population Legend: 0 - RGB ; 1 - HeB
# Comment Legend:
# 	E- Disputed by Elsworth et al. (2016) 
#	S- Disputed by Stello et al. (2013)
#	N- HeB prediction at numax > 110uHz, a range where  
#          HeB stars should not exist. A likely incorrect prediction.
#-----------------------------------------------------------
# KIC     Pop.  delta_nu    nu_max         epsilon  comments
#-----------------------------------------------------------
757137   0      3.40047     30.19121        0.920             
892107   1     17.83381    283.44420      -99.000   N         
892760   1      3.96156     29.40524        0.115             
893214   0      4.31366     41.26493        0.985             
1026180   1      4.00007     36.95649        0.685             
1026452   1      3.97306     34.46039        0.965             
1027582   0     12.63218    157.78638        0.310             
1028267   0      9.47558    103.45645        0.230             
1160684   1      3.64358     26.38423        0.750             
1164301   0      5.94508     57.92208        0.160             
1164584   0      3.36233     28.65230        0.945             
1292147   0      8.10062     88.92285        0.200             
1294122   0      7.01418     75.20310        0.190             
1294385   0      9.08735    106.38652        0.265             
1294578   0      5.37488     49.07479        0.080             
1294924   1      4.34095     34.48903        0.765             
1295017   1      3.90538     27.61445        0.770             
1296179   1      4.52731     40.71434        0.775             
1296507   0     10.32876    127.26781        0.250             
1429497   1     16.75905    236.24810        0.450   N         
1429629   0      6.26280     61.86455        0.155             
1431059   0     13.66027    171.29444        0.290             
1432825   0     13.66971    180.51030      -99.000             
1433132   0      4.36364     38.78356        0.045             
1433593   0      6.24041     68.53509        0.100             
1434395   1      3.67609     26.14188        0.775             
1569823   1      5.41326     43.70357        0.125             
1572049   1      5.18998     48.99430        0.005             
1572175   0      5.37092     55.96033        0.070             
1573925   0     10.78540    122.52368        0.260             
1576420   0      4.86349     44.61166        0.015             
1577143   1      3.83646     34.97990        0.915             
1701763   1      3.58073     29.05725        0.955             
1720241   0     16.00757    211.57457        0.380             
1720554   0      5.81928     56.14572        0.145             
1721071   1      3.92481     28.97744        0.020             
1721595   0     13.17005    155.75179        0.320             
1723047   0     11.41702    144.43769        0.295             
1725183   1      4.43794     47.31325        0.460             
1849462   0     13.22447    165.23646        0.325             
1849679   0      5.18623     45.77140        0.105             
1850285   1      5.04883     54.58161        0.120             
1864183   0      5.50587     53.95751        0.105             
1864855   0     10.43574    125.18457        0.275             
1868303   0      4.56524     40.92872        0.055             
1870433   0     16.09503    216.46762        0.435             
1870495   0     14.82361    180.55788      -99.000             
1871571   0     14.36117    182.69370      -99.000             
1872375   1      8.47748    103.55434        0.100             
1872517   0      3.28419     25.59778        0.950             
1872869   1      3.86585     31.32998        0.030             
1873198   0      4.19710     36.72129        1.000             
1873204   0      3.71093     29.99780        0.025             
1873510   1      3.81722     29.88943        0.840             
1873986   0     11.18043    137.94356        0.190             
1995358   1      3.29491     24.11493        0.770             
1995522   1      3.85657     28.20484        0.270             
1995668   0     16.12258    225.54318        0.410             
2010138   0      4.76893     41.86046        0.085             
2010366   1      3.89587     28.76947        0.870             
2011048   0      6.67819     69.71763        0.205             
2014377   1      4.04483     39.48281        0.900             
2018283   0     11.16017    136.14728        0.280             
2019396   1      4.17224     36.88664        0.900             
2019959   0      3.67178     31.30198        0.985             
2020280   0      6.59198     72.06083        0.155             
2141413   0      4.86205     46.50956        0.085             
2141932   1      3.01617     24.76268        0.895   E         
2142405   1      7.28036     81.96347        0.020             
2142628   0      6.25916     63.84029        0.045             
2142675   1      4.73446     45.00107        0.995             
2155869   0      8.11362     93.16427        0.210             
2156155   0      9.29085    112.46461        0.195             
2156178   1      3.86761     28.93476        0.865             
2157059   1      2.99125     23.73551        0.915   E         
2157213   1     18.94708    283.44420      -99.000   N         
2157725   1      3.55974     29.16344        0.920             
2157928   1      3.60529     26.47552        0.065             
2157964   1      3.63510     29.12029        0.710             
2158352   0     18.69837    283.43019      -99.000             
2158410   1      4.34019     48.62934        0.775             
2159728   0      7.33358     78.22769        0.215             
2160901   0      5.67415     58.73692        0.095             
2161407   1      3.67702     28.08123        0.385             
2161731   1      8.15546    102.40296        0.095             
2163856   1      6.09946     74.43854        0.970             
2165198   0      7.74224     88.03099        0.180             
2165450   1      8.13765    104.37295        0.080             
2165710   1      4.18326     36.38519        0.965             
2166119   0     12.30630    144.07834        0.335             
2166223   0      6.49621     66.25585        0.125             
2166393   0      4.33439     40.10537        0.015             
2166709   0     17.62317    225.91463        0.435             
2166769   1      5.77391     62.35082        0.990             
2282855   1      4.37217     41.95561        0.030             
2284679   0     16.15099    198.66006      -99.000             
2285941   0     12.60867    148.51346        0.310             
2297384   1      3.76191     31.49180        0.900             
2297825   1      3.81015     31.59446        0.870             
2299888   1      4.30973     29.60394        0.725             
2300227   0      6.29675     61.11202        0.155             
2303304   0      4.67463     39.38260        0.065             
2303870   1      2.98385     22.39632        0.060             
2304883   1      3.80373     28.06620        0.880             
2305407   0     13.07647    175.35601        0.290             
2305590   0      5.29496     49.43019        0.105             
2307683   0      4.30974     39.92305        0.015             
2308429   0     18.73213    263.22292      -99.000             
2308968   1      5.07120     34.53661        0.030             
2309286   0      4.04558     40.19834        0.010             
2309720   0     12.43066    154.47355        0.260             
2311069   0      3.71324     30.99959        1.000             
2421920   1      3.75576     31.28519        0.945             
2422073   1      3.24961     26.31363        0.940   E         
2422635   0      9.38046    108.80447        0.225             
2424822   0      8.05930     94.90382        0.185             
2424955   0      5.37853     51.49380        0.080             
2425044   0      4.44651     44.09348        0.030             
2425348   1      3.58385     31.94348        0.955             
2436209   0      5.72127     57.71698        0.100             
2436332   0      3.39941     28.61265        0.910             
2436458   0      4.15479     37.90700        0.980             
2436540   0      5.78795     58.36727        0.100             
2436676   0     11.29051    133.64994        0.275             
2436688   0      7.21735     77.84635        0.185             
2436732   1      3.68857     31.00761        0.865             
2436814   1      3.11623     24.44957        0.930             
2436824   0      3.85234     34.02161        0.965             
2436900   0      4.04385     35.85355        0.995             
2436912   1      3.79210     30.27844        0.795             
2437040   0      3.06778     25.82910        0.915             
2437191   0     11.10035    134.25406        0.275             
2437402   1      4.79002     47.54236        0.080             
2437488   0      6.27350     63.78369        0.095             
2437539   0      4.89958     47.61373        0.020             
2437589   0      4.61700     46.59865        1.000             
2437653   0      7.01050     73.90279        0.175             
2437698   1      3.73413     31.52308        0.865             
2437781   0      7.80361     85.29869        0.210             
2437805   1      3.81411     32.34829        0.795             
2437957   0      8.52450     93.66519        0.180             
2438038   0      6.15485     62.66551        0.090             
2438140   1      6.77012     70.88332        0.095             
2438333   0      6.07356     61.38873        0.110             
2438470   0      6.45132     65.57744        0.135             
2439378   0     11.27315    127.45937        0.255             
2439420   1      4.21289     29.75338        0.105             
2441711   1      3.98945     36.21600        0.945             
2442382   0     16.10353    220.21915        0.440             
2442606   1      3.94141     36.48331        0.885             
2442759   1      6.13674     66.15593        0.620             
2443573   0      4.65452     45.58308        0.015             
2443691   0      4.63475     42.48363        0.050             
2444062   1      4.98800     55.83797        0.015             
2444316   1      3.96848     33.19056        0.905             
2444348   0      3.26917     30.67431        0.900             
2444598   1      4.04564     32.32602        0.830             
2444790   1      2.88799     19.26859        0.785             
2445426   0      9.51244    113.52252        0.215             
2446327   0      5.56127     54.44348        0.115             
2447046   0     13.19049    171.14488        0.315             
2447529   1      8.39673    109.23739        0.145             
2449374   1      4.23367     37.66422        0.915             
2449570   0      9.14382    105.22285        0.245             
2450318   0     11.53841    135.71633        0.250             
2451509   0      7.12710     81.33377        0.175             
2452439   0      5.59046     56.15280        0.115             
2452890   1      4.84055     41.86035        0.710             
2556475   0     11.62059    141.26109        0.245             
2557441   0     18.66791    245.96911      -99.000             
2557556   0      6.44723     66.30086        0.135             
2557799   1      4.48301     37.01534        0.995             
2558677   0      5.92042     59.64463        0.120             
2568563   1      5.22720     54.27374        0.915             
2569618   0      5.66015     55.88507        0.100             
2570094   0      6.52228     68.31984        0.110             
2570172   0      7.02753     73.83935        0.180             
2570214   1      3.56622     25.96392        0.875             
2570370   1      4.99620     46.66325        0.655             
2570462   0      7.42189     81.33092        0.170             
2570518   0      4.93433     46.15455        0.070             
2570659   1      4.05259     31.63455        0.915             
2570870   0      7.62570     78.10974        0.160             
2571106   1      5.53143     62.29366        0.955             
2571323   0      4.64460     40.03113        0.060             
2572522   0      3.43772     29.02922        0.995             
2576417   0      5.91734     58.86222        0.100             
2576993   1      4.12893     31.51654        0.790             
2578184   0     10.92067    127.08540        0.310             
2578198   0      6.54083     67.74009        0.125             
2580691   0      5.79928     56.41001        0.085             
2580869   1      2.88863     19.81198        0.960             
2581583   1      4.10052     33.50602        0.830             
2584202   0      4.35409     39.98321        0.005             
2584477   0      9.73641    112.27570        0.275             
2692189   1      4.12368     30.57187        0.865             
2693261   1      3.92735     34.48400        0.820             
2695336   1      3.61435     27.97718        0.640             
2696955   0      8.65193    106.48245        0.165             
2697306   0     17.31274    226.43010        0.400             
2706683   1      3.84980     30.25931        0.725             
2708445   0      6.08474     61.34993        0.120             
2708803   1      3.73355     29.30471        0.840             
2709587   1      4.14914     33.75151        0.970             
2710171   1      3.87265     32.14814        0.800             
2710194   0      5.99230     59.01115        0.140             
2710472   0      4.65959     45.70359        0.045             
2711035   0      5.36807     50.44912        0.030             
2712313   0      5.87190     58.55235        0.085             
2712534   1      3.91095     29.42648        0.375             
2713345   1      4.02347     29.01710        0.865             
2713674   0      4.83047     42.80795        0.040             
2714470   1      3.41111     28.67694        0.025             
2714785   0     10.40219    116.11688        0.260             
2715523   1      5.68328     51.57020        0.020             
2715920   1      3.49103     26.53707        0.880             
2717201   0      6.68723     70.36685        0.095             
2717478   1      4.04465     34.62844        0.850             
2718241   0     10.68977    131.71569        0.295             
2719795   0      5.48845     53.48039        0.100             
2720096   0      9.08673    109.59825        0.250             
2720444   1      4.02394     32.51718        0.905             
2722294   1      3.64063     30.34954        0.915             
2722819   1      3.26368     31.41927        0.975             
2832426   0      4.82516     47.21971        0.060             
2833089   0      4.08373     36.11519        0.015             
2834230   1      7.06602     87.36315        0.035             
2834607   1      4.23616     40.87856        0.895             
2835283   0      5.05198     44.51359        0.055             
2835720   0      5.97988     59.61179        0.155             
2837276   0      5.73281     57.11518        0.075             
2845610   1      7.07869     92.22888        0.055             
2848725   1      4.04752     29.06070        0.745             
2849057   0      5.31238     51.16321        0.100             
2849378   1      7.92355    101.98009        0.105             
2849721   1      4.14194     32.17939        0.690             
2850010   0      5.29538     53.62936        0.080             
2850466   0      4.56087     41.76966        0.065             
2850480   0      5.61358     55.72038        0.100             
2850913   0      5.22518     49.69916        0.070             
2851014   1      3.44099     24.10181        0.645             
2852827   1      3.99973     33.23604        0.890             
2853886   1      4.03580     36.26490        0.950             
2854664   1      4.63580     44.44222        0.015             
2854994   1     10.29986    133.92955        0.215   N         
2855034   0     13.14980    150.74257        0.295             
2855443   1      3.42035     27.21302        0.550             
2855642   0     17.16666    223.01208        0.400             
2855771   0     13.52821    162.03488        0.275             
2856795   0      7.73563     96.41511        0.160   E         
2857130   1      3.99546     32.46109        0.865             
2860885   1      5.54065     56.22779        0.045             
2860936   1      7.63458     99.57148        0.115             
2861630   1      4.19989     29.39416        0.935             
2865296   1      3.77869     26.99486        0.835             
2969462   0      3.48357     32.16198        0.900             
2970584   0      6.37508     63.22986        0.150             
2971713   0     11.33731    124.88692        0.225             
2972637   0      3.59673     26.88625        0.385             
2972707   0      6.05642     56.89445        0.130             
2973238   0      5.05631     55.00994        0.010             
2973469   0      4.66046     44.60511        0.030             
2973845   1      6.47044     58.34347        0.055             
2983341   1      5.54098     57.54762        0.415             
2984937   0     16.74339    219.37200        0.345             
2985703   0     10.30221    117.62816        0.260             
2987297   0     12.73400    168.18529        0.340             
2988655   1      3.85300     30.06261        0.785             
2989840   0      3.60403     33.08292        0.915             
2989924   1      4.17234     28.22664        0.935             
2990932   0     13.25980    179.15797        0.315             
2997086   1      3.54035     37.16860        0.905             
2998011   1      3.82422     30.93482        0.865             
3001667   1      3.87314     32.30526        0.690             
3003419   1      4.41260     34.35648        0.435             
3097169   0      3.57464     28.76058        0.995             
3097360   0     11.31087    155.59317        0.380             
3099759   0     16.02460    226.11778        0.400             
3099834   0      4.98491     46.00753        0.045             
3099932   0      3.49800     28.78521        0.990             
3100575   0      6.62377     65.93281        0.150             
3102411   0     12.22688    139.42369        0.295             
3102465   0      5.36392     57.82611        0.035   S         
3102872   0      5.31584     49.47054        0.125             
3109520   0      5.84153     58.38864        0.120             
3109620   0     12.95994    164.28482        0.295             
3110626   0      5.03574     45.73204        0.090             
3110638   1      4.24300     29.99738        0.865             
3110892   1      4.05517     32.60161        0.800             
3111383   0     18.22626    234.67385        0.365             
3111815   0      7.18416     77.93338        0.155             
3112064   0      8.61801     95.29370        0.170             
3112182   0      3.04274     23.73088        0.970             
3112492   1      4.48618     43.65854        0.965             
3113213   0     18.17367    252.20405      -99.000             
3113433   0      5.44092     53.29681        0.090             
3113437   0      8.22879     94.77001        0.185             
3113915   1      2.92198     24.31232        0.905   E         
3114215   0      5.12036     47.90595        0.125             
3114408   0      3.43574     30.92619        0.945             
3114776   1      3.71289     28.34356        0.775             
3115417   1      4.02158     29.43740        0.930             
3115946   0      8.09600     93.44764        0.195             
3116199   1      4.12776     32.41540        0.890             
3120567   1      5.44822     64.90644        0.855             
3120585   0      8.43922    102.64128        0.185             
3120676   1      3.78292     35.49153        0.845             
3121155   1      4.07466     31.67396        0.845             
3121340   1      3.30378     21.85032        0.825             
3121427   0     13.41192    158.68467        0.310             
3121940   1      3.75169     28.28184        0.855             
3122000   1      3.73357     27.61277        0.840             
3123372   0      5.47073     53.21243        0.050             
3123889   0      3.55317     29.43573        0.965             
3130295   0     13.04889    171.82181        0.320             
3130335   0     14.21876    177.66229        0.335             
3131023   1      3.89285     28.76633        0.580             
3215815   0      8.95874     96.45312        0.235             
3216467   1      3.85424     31.75351        0.810             
3216716   0      5.37148     50.33861        0.080             
3216802   0      6.64946     63.49152        0.170             
3217089   0     10.79376    122.55587        0.270             
3218253   0     16.17733    200.52645        0.325             
3218374   1      3.56665     29.27844        0.930             
3218930   0      5.20277     49.34028        0.060             
3219086   1      4.06341     28.82001        0.765             
3219306   0     11.00164    124.59423        0.265             
3219744   0      5.06640     47.21922        0.080             
3220837   0     13.25510    181.08377      -99.000             
3221152   1      3.27585     25.88523        0.840             
3221239   0     10.46909    123.83859        0.255             
3222240   0      3.17941     25.93788        0.005             
3223003   1      4.17181     35.54095        0.800             
3227969   0     11.30181    135.35363        0.370             
3228100   0      4.72703     43.95846        0.020             
3228219   0     10.82020    118.71604        0.255             
3228689   0      6.02180     62.79239        0.060             
3228728   0      6.16850     61.86647        0.135             
3228742   1      3.89327     32.15499        0.870             
3229705   0     17.34510    238.99986        0.425             
3230401   0     16.79127    211.47429        0.390             
3232021   1      4.05425     35.78303        0.935             
3232277   1      4.11900     33.38703        0.810             
3232285   1      4.37646     37.71667        0.785             
3232412   0      5.75179     55.83985        0.170             
3232488   1      3.94776     30.31767        0.985             
3233508   1      2.91153     22.41903        0.930             
3233647   1      4.24566     34.79831        0.915             
3234666   0      5.07988     50.69881        0.065             
3235687   0      9.45901    102.40442        0.255             
3236361   1      3.91323     33.12241        0.850             
3236455   1      3.64985     23.96581        0.750             
3237572   0      3.68933     33.44866        0.005             
3238956   0      5.13759     49.43047        0.105   E         
3239099   1      4.17792     32.07028        0.165             
3240111   0      3.74891     31.96520        0.995             
3240365   1      3.13033     29.92654        0.855             
3240573   1      3.80796     30.72317        0.760             
3240670   0     12.14575    159.98343        0.365             
3240866   0      9.36605    108.89296        0.230             
3240882   1      3.28944     31.46008        0.755             
3241484   0      4.39620     38.70504        0.035             
3241947   0      5.68349     59.15172        0.095             
3242233   1      2.84603     23.00972        0.755             
3242324   0      9.75377    119.53562        0.175             
3245721   1      4.67777     42.86577        0.950             
3246211   1      5.89435     52.62330        0.595             
3246269   1      7.50287     79.85848        0.420             
3248697   0      4.99391     46.30001        0.115             
3248820   1      3.55175     27.75521        0.925             
3248982   0      5.62814     56.85323        0.080             
3324186   1      3.84247     32.82312        0.880             
3325179   0      5.85442     57.45571        0.110             
3326775   0     18.12480    229.56220        0.370             
3327006   1      3.89594     29.73187        0.775             
3327710   1      4.11630     29.60025        0.920             
3330820   1      4.38630     40.87754        0.870             
3331116   1      3.85154     31.55480        0.030             
3331352   1      4.44937     38.62486        0.855             
3335197   1      5.25299     35.79801        0.035             
3335660   0     11.69268    134.41343        0.315             
3336140   1      3.89347     32.64279        0.740             
3337065   1      3.92415     31.63810        0.760             
3337102   0      9.81245    110.40613        0.220             
3337589   0     15.74753    206.12527        0.415             
3337740   0     10.51321    127.01600        0.250             
3339443   0      4.14265     37.68761        1.000             
3339894   1      3.37670     31.05213        0.895   E         
3340462   1      3.95171     33.43439        0.945             
3341498   1      4.85628     47.62802        0.810             
3342553   1      3.99487     29.54996        0.920             
3342987   1      3.92324     30.86816        0.840             
3343621   1      2.97320     22.98597        0.815   E         
3343931   0      7.02262     79.03645        0.150             
3344050   1      3.42123     28.34381        0.875             
3344365   0     15.40336    209.93942        0.395             
3344409   0      3.97974     35.87625        0.985             
3345830   0      7.32239     75.40503        0.175             
3346227   0      6.71581     68.65286        0.185             
3346398   1      4.69904     43.79510        0.945             
3346779   1      3.01485     22.42698        0.905   E         
3346914   0      8.74177     98.57320        0.275             
3347110   1      3.80726     34.96939        0.900             
3347135   0     13.88874    170.94631        0.285             
3347286   0      4.23637     39.30933        0.010             
3347458   1      3.36061     40.50552        0.885             
3348070   0      8.60673     97.20875        0.220             
3352208   0      6.90073     72.51212        0.180             
3352842   1      4.14538     34.12527        0.490             
3353773   1      3.98017     28.43100        0.785             
3354566   1      3.87858     34.51901        0.995             
3355750   1      3.47139     32.15358        0.105             
3356643   0      5.96056     61.44724        0.710             
3356689   1      5.51857     54.29707        0.010             
3424072   0     13.37458    175.28516        0.335             
3424384   1      3.91006     28.23279        0.880             
3425044   0      5.73449     54.58709        0.110             
3426812   1      4.64295     41.31036        0.105             
3429018   1      3.65088     39.04203        0.395             
3429176   0      4.96451     46.57497        0.075             
3429364   0     16.40986    207.72762        0.340             
3429803   0     14.56733    196.24407      -99.000             
3430205   1      5.42046     53.02408        0.035             
3430471   0      5.22952     49.60895        0.135             
3431244   1      3.92482     32.86147        0.945             
3432568   0      6.09293     56.30538        0.130             
3432659   1      3.77901     32.76973        0.985             
3432732   1      6.41590     80.85362        0.975             
3432774   0      4.47976     42.14986        0.085             
3432992   0      4.02546     35.54290        0.035             
3433065   0     15.27492    191.42912      -99.000             
3437461   0      4.92043     43.17430        0.035             
3438298   1      4.10396     30.67651        0.530             
3439096   0      9.95212    107.85222        0.255             
3439356   0      9.34524    110.79970        0.235             
3439466   1      3.82931     29.10261        0.840             
3440249   0      5.51402     50.71910        0.115             
3440304   0     13.43416    173.86467        0.390             
3441184   0      4.95051     43.73133        0.040             
3441473   0      5.87804     56.08115        0.140             
3441789   0      5.71482     57.87086        0.055             
3441948   0      4.80363     43.84361        0.035             
3442273   0     14.03850    187.21119      -99.000             
3442818   0      7.74560     85.19559        0.225             
3443220   0     14.53491    181.03369      -99.000             
3444102   1      3.65716     31.97466        0.025             
3444291   1      4.30680     43.18609        0.050             
3444945   1      3.72999     27.95208        0.770             
3445822   0      3.73175     31.54517        0.015             
3446775   0     18.55091    283.44420      -99.000             
3446842   1      3.84973     30.48139        0.820             
3447753   0      5.61216     56.41451        0.140             
3448282   1      3.58652     29.76356        0.870             
3448531   1      3.56579     22.99531        0.785             
3449373   1      3.84519     32.12866        0.830             
3449870   0      9.28649    109.60681        0.240             
3452785   1      3.45198     28.99326        0.795             
3454626   0     10.15779    120.47588        0.250             
3454968   1      5.23998     50.11336        0.765             
3455146   1      5.33952     57.32290        0.065             
3455336   0     17.15507    219.02882        0.380             
3455784   0      8.88189    106.79932        0.200             
3455843   1      3.19839     28.62031        0.820             
3456313   0      7.62161     90.22469        0.155             
3456564   1      4.11663     28.47062        0.680             
3456843   0      8.82533    105.50684        0.205             
3456864   1      3.66612     35.16618        0.070             
3457298   1      4.13894     39.57522        0.165             
3457431   1      3.98270     29.32244        0.015             
3457618   1      3.62891     34.89331        0.930   E         
3458097   1      6.41746     73.59731        0.055   E         
3458328   1      4.14888     38.17975        0.045             
3458378   1      3.70984     26.06222        0.795             
3458643   1      5.78074     71.04887        0.895             
3458703   1      3.37573     27.80019        0.855             
3525541   1      3.71258     26.71520        0.005             
3526709   1      3.93777     32.32137        0.950             
3527032   0      4.56850     42.41824        0.005             
3527341   1      3.83798     29.66710        0.895             
3527891   0      3.55867     30.94981        0.940             
3528158   1      4.18285     32.99634        0.910             
3528993   0     12.15621    160.74694        0.290             
3529097   1      3.99399     33.16821        0.805             
3529276   0      5.63794     57.64206        0.050             
3531647   1      3.46275     28.07136        0.985             
3532849   0     11.88806    156.05313        0.290             
3532985   1      7.93422     92.53457        0.075             
3533223   0      6.65099     68.46917        0.035             
3533409   0     16.18472    204.06624        0.365             
3533464   0     14.71732    193.72753      -99.000             
3533842   1      3.16598     26.38662        0.970             
3534438   1      5.02449     33.57564        0.820             
3534577   0      5.27059     50.70981        0.120             
3539190   1      3.89330     31.67541        0.110             
3539408   0      9.51873    114.60559        0.225             
3540650   1      4.28571     34.76083        0.730             
3541631   1      3.59492     25.98457        0.730             
3541930   1      3.76440     27.28489        0.175             
3542248   0     10.22990    119.02364        0.240             
3542426   0      4.58782     41.27178        0.130             
3542501   0      4.60801     42.61212        0.050             
3543846   0      4.20911     37.31766        0.015             
3544201   1      3.65462     38.23134        0.895             
3544421   0     10.28898    114.67425        0.250             
3544534   0      3.31390     25.69770        0.985             
3544637   1      3.96029     32.46896        0.865             
3545033   0      7.19550     79.35021        0.140             
3545147   0      5.28331     55.13820        0.080             
3546258   0      4.36344     40.09589        0.025             
3546523   0     11.64216    129.12965        0.175             
3547943   1      3.88940     31.36698        0.850             
3548075   1      4.10154     34.76545        0.790             
3548653   1      4.08929     28.96351        0.905             
3553435   0      4.81087     42.15825        0.095             
3553458   0      4.57261     41.31763        0.035             
3554253   0      7.13719     78.10567        0.130             
3556560   0      4.41833     41.24609        0.030             
3556684   0      5.36572     52.37595        0.085             
3556801   0      6.01040     59.05809        0.125             
3557196   1      4.25872     38.42251        0.870             
3557601   1      3.69020     31.54690        0.615             
3557606   1      8.00865    105.15221        0.095             
3558468   0     10.48816    129.30512        0.260             
3558803   1      5.32513     55.30044        0.040             
3558825   0     13.07315    167.31422        0.455             
3558846   1      3.81041     27.91602        0.830             
3559812   0      6.65167     64.48806        0.145             
3560181   1      3.90600     32.19347        0.810             
3560289   1      3.85623     29.11226        0.635             
3561533   1      4.25354     35.09966        0.935             
3626141   0      4.82783     45.11808        0.075             
3627742   0      6.01167     62.14729        0.090             
3629684   0      6.50836     68.27318        0.125             
3630240   0     18.23031    251.26209      -99.000             
3631092   0     13.96132    193.22896      -99.000             
3631485   0     15.04199    183.84102      -99.000             
3631709   1      3.39737     29.34417        0.935             
3631817   0      5.05220     46.61275        0.110             
3632361   0      5.44230     49.47908        0.100             
3632549   1      4.43497     31.24552        0.450             
3633057   0      5.21677     50.77723        0.110             
3633152   0      4.01012     34.05108        0.990             
3633279   0     17.30376    229.91641        0.440             
3633751   0     13.58030    180.58431        0.330             
3634224   0      8.57404     96.57072        0.250             
3634488   0     17.44983    233.56400        0.420             
3634542   0      4.64784     40.62971        0.035             
3640486   0      5.24654     46.44514        0.055             
3640714   0     16.90759    238.07423        0.340             
3640776   0      4.15777     37.00520        0.035             
3641677   1      3.89062     27.25971        0.115             
3642038   0      4.27724     40.80463        0.015             
3643387   0      4.58550     42.44859        0.035             
3644159   0     10.46979    120.99599        0.300             
3644223   0     13.29687    164.24965        0.325             
3644958   0      9.28858    110.67783        0.220             
3645345   1      3.95439     28.39151        0.630             
3646127   0      5.20167     50.29737        0.075             
3646814   0      4.25855     38.74238        0.045             
3646855   0      5.19421     46.75726        0.105             
3648150   0      3.35947     29.19197        0.935             
3648327   1      3.10337     23.27421        0.800             
3653993   1      3.65058     26.65185        0.870             
3654043   1      4.25728     37.35225        0.960             
3654437   0      6.19144     69.36944        0.145   E         
3654861   1      3.25795     32.31010        0.950             
3656231   1      4.25077     38.10479        0.910             
3658657   1      3.89681     36.21501        0.810             
3658900   0      6.01924     58.61430        0.105             
3659407   0      9.69978    114.34608        0.270             
3660182   1      3.97762     28.54907        0.900             
3660374   0      4.90424     48.33743        0.060             
3660498   0      6.11129     57.49171        0.170             
3661266   1      4.61384     43.47918        0.105   E         
3661458   1      3.99236     30.90488        0.480             
3661494   0      8.35383     87.67800        0.210             
3661671   0     12.33022    151.99494        0.310             
3661719   0      4.77189     46.43095        0.045             
3661951   0     13.92316    194.61316      -99.000             
3662064   1      4.13882     30.85535        0.995             
3662120   0      3.94738     38.80002        0.055             
3662494   0     11.02270    134.31337        0.265             
3662960   1      3.58354     29.23470        0.985             
3663039   1      5.35256     43.24412        0.150             
3663047   0      5.66498     54.14364        0.045             
3663296   0     14.79710    196.83092      -99.000             
3663360   1      4.64777     39.93917        0.165             
3728689   0     18.16487    238.60791        0.375             
3729611   0      3.90699     35.23001        0.035             
3729848   1      3.72885     26.31683        0.655             
3730854   0      4.59244     43.16812        0.065             
3732089   1      3.93509     30.39188        0.905             
3733826   0      4.22735     35.83709        0.010             
3734104   0      5.84312     58.02942        0.110             
3735269   0      4.13052     36.05039        0.045             
3735447   0      6.62612     66.95297        0.165             
3736251   1      3.78578     27.60414        0.890             
3743696   0      7.03302     78.09594        0.150             
3743725   1      4.25606     35.80223        0.815             
3744408   0      4.52645     43.21714        0.035             
3745772   0      7.18863     74.57209        0.195             
3746136   1      4.14501     38.69571        0.945             
3747623   1      2.93973     30.03218        0.175             
3747726   1      3.86546     32.17481        0.845             
3747777   0      4.43636     44.27586        0.995             
3748585   0      4.64518     44.65430        0.050             
3748913   1      4.21133     33.72085        0.980             
3749018   0      9.72295    112.23010        0.260             
3750614   0      5.51330     51.34015        0.120             
3750741   1      3.91895     29.08054        0.975             
3750783   1      8.72903    110.18194        0.080   N         
3751167   1      3.60293     27.35367        0.940             
3751903   0      7.11694     76.90398        0.180             
3754895   0      6.61827     66.26122        0.180             
3755154   1      4.66461     42.92282        0.880             
3755952   1      4.08562     31.17041        0.745             
3756291   1      4.23864     35.42182        0.345             
3756540   1      3.79145     32.45692        0.960             
3756670   1      3.63875     36.74603        0.285             
3756863   1      4.06388     33.03907        0.805             
3757758   1      3.63811     33.81479        0.470             
3757928   1      3.58362     31.04135        0.970             
3759435   1      4.30997     39.23140        0.960             
3759444   1      4.25031     40.24252        0.885             
3759814   0     16.54939    206.53695        0.405             
3760337   1      4.29652     37.25469        0.850             
3760997   1      3.65757     30.85178        0.635             
3761250   1      4.82188     45.45164        0.580             
3761286   1      6.11140     59.11788        0.110             
3761496   1      3.79900     31.01108        0.910             
3762380   0      5.36920     56.62816        0.040             
3762696   1      3.34414     33.46602        0.595             
3763613   0      5.67771     58.34075        0.145             
3763633   1      5.74203     59.54096        0.035             
3763817   1      6.26499     62.86377        0.140             
3764009   1      3.93848     32.14380        0.740             
3764079   0     11.12743    127.98768        0.255             
3764178   0     14.18358    171.33928        0.345             
3764505   0      5.93339     58.41689        0.075             
3765548   0      5.34681     52.02477        0.065             
3830833   1      3.53583     30.30135        0.875             
3831074   0      5.47986     52.60682        0.175             
3831992   0     14.56620    209.88723      -99.000             
3832396   1      3.92210     31.50234        0.005             
3834300   0      3.78915     31.13563        0.020             
3835454   1      3.46529     26.79847        0.860             
3835873   1      3.85903     30.31633        0.930             
3835962   0      5.83125     58.94618        0.085             
3835996   0      4.99927     45.74778        0.045             
3836911   0      5.47238     55.94083        0.230             
3837107   1      8.22868    103.41266        0.120             
3837423   1      3.90574     30.59264        0.510             
3838162   0      9.21862    103.16573        0.225             
3838180   0      5.82177     59.42721        0.135             
3839128   0     16.54006    219.82095        0.360             
3839443   1      5.85712     39.39513        0.860             
3839630   1      3.79481     28.80007        0.565             
3839643   0      4.89367     45.00727        0.990             
3839962   0      5.10305     46.93898        0.100             
3842255   1      3.80112     30.09971        0.865             
3842346   1      4.33378     29.87144        0.825             
3842398   0     12.66583    153.20614        0.405             
3842536   0      3.86913     32.36787        0.015             
3847697   0      4.86838     45.08660        0.090             
3847873   1      4.67793     40.41129        0.840             
3848387   0     17.33434    226.28735        0.415             
3848440   0      6.19808     61.73084        0.135             
3848488   1      4.79230     47.97853        1.000             
3848791   1      3.96555     31.32999        0.875             
3849048   0     13.70046    166.65599        0.240             
3851182   0     17.36665    226.53181        0.435             
3851359   0      5.50237     52.17186        0.100             
3851859   0      3.95058     37.31033        0.370             
3852476   0     14.18663    200.10326        0.255             
3852505   0      5.69882     55.64926        0.225             
3852512   1      3.38662     32.50750        0.960             
3853717   0     13.01692    162.16742        0.335             
3854044   1      3.82293     32.18005        0.860             
3854153   1      4.01137     36.56101        0.880             
3854695   1      5.04774     52.82699        0.225             
3854941   1      4.00157     28.58093        0.865             
3854943   0     13.10420    179.48842        0.295             
3857864   0      4.51638     43.69676        0.015             
3858460   1      3.74243     33.55996        0.070             
3858634   0      4.01637     39.62394        0.970             
3858850   1      3.53921     26.08537        0.695             
3859692   1      3.70996     30.28301        0.105             
3860176   1      6.65284     75.82388        0.030             
3860179   0     15.14547    190.41109        0.370             
3860253   0      7.37499     85.30088        0.170             
3860404   1      3.82328     31.01110        0.715             
3862485   0      5.93609     65.14706        0.090             
3862564   1      4.64078     40.14084        0.445             
3862680   1      3.53578     38.97862        0.825             
3862863   0      4.58385     42.31531        0.135             
3863838   1      4.56889     45.35956        0.045             
3864053   0      4.62690     45.86936        0.015             
3864625   0      9.24394    104.33903        0.225             
3864807   1      4.14153     35.89639        0.050             
3865787   0      5.45375     52.83475        0.080             
3865816   0     11.62926    140.05765        0.335             
3866315   0      6.32413     65.52794        0.080             
3866368   1      4.11235     33.88464        0.075             
3866664   1      3.38369     30.89242        0.955             
3866705   1      4.43916     38.25594        0.925             
3866844   1      3.69462     30.69839        0.485   E         
3867514   1      3.41307     25.05578        0.770             
3867676   1      4.13306     37.20452        0.830             
3868102   0      3.42705     29.65125        0.965             
3868144   0     11.19081    127.80393        0.235             
3868179   1      3.82435     30.06260        0.820             
3868464   1      3.81459     30.19417        0.770             
3869394   1      4.45734     39.56642        0.940             
3870235   1      4.22932     35.74202        0.860             
3934303   1      3.99512     37.56324        0.265             
3934343   0      4.78718     43.37171        0.075             
3936801   0     16.98157    221.22185        0.405             
3936888   0      4.08037     32.94050        0.755             
3937217   1      3.77369     30.15439        0.780             
3937513   0      8.78805     96.20258        0.220             
3937995   0      5.97780     57.72406        0.110             
3938211   0      7.00941     70.66989        0.195             
3938301   1      4.14077     36.47042        0.995             
3939679   0     15.50330    204.48755        0.375             
3940854   0      5.49853     57.26731        0.075             
3941027   1      6.68485     67.88653        0.955             
3941538   1      3.65466     24.51864        0.795             
3941607   0      7.23107     83.71876        0.170             
3942087   0     18.32496    234.69033        0.350             
3942500   0      5.27853     49.19222        0.065             
3942667   0      4.35386     38.49088        0.015             
3943216   1      3.77121     27.39138        0.795             
3943270   0      5.40472     50.06054        0.110             
3946377   1      3.75639     29.32631        0.855             
3946389   0      2.87303     24.35437        0.915             
3946610   0      5.25041     51.25447        0.080             
3946898   1      3.63890     29.56992        0.930             
3951357   1      3.54095     29.34153        0.955             
3951710   0     11.90038    146.15362        0.315             
3952315   1      3.10630     22.86567        0.990   E         
3952678   1      4.10056     28.11500        0.735             
3953036   0      6.90606     68.54201        0.205             
3953250   1      3.84329     29.50149        0.945             
3953364   0     16.18597    204.06250        0.355             
3954327   0      2.99344     25.75203        0.915             
3954348   0      5.62654     52.18964        0.130             
3954440   0     17.59168    259.32664      -99.000             
3954463   1      4.49542     30.20204        0.900             
3954536   1      3.67334     29.07055        0.610             
3954671   1      4.46847     44.55135        0.960   E         
3954713   0      4.05074     34.49487        0.995             
3954848   0      4.02365     34.71029        0.970             
3954932   1      3.99410     31.98881        0.905             
3955067   0      4.06627     33.84124        0.015             
3955975   0     10.15094    111.15731        0.285             
3956425   1      3.95614     28.72573        0.990             
3956618   1      4.02705     31.14243        0.875             
3956783   1      3.41175     27.93810        0.870             
3956793   1      3.32966     26.53188        0.865             
3957206   1      4.02143     35.26551        0.980             
3957962   1      4.17744     29.14696        0.655             
3958093   1      3.16321     32.09901        0.785             
3958124   1      4.81775     45.73140        0.860             
3958163   0     12.81173    156.97305        0.395             
3958165   0     13.23003    183.43192      -99.000             
3958237   1      4.05632     33.28408        0.940             
3958463   1      4.01167     34.11406        0.935             
3962394   1      4.78290     45.91244        0.060             
3962670   0      5.72920     58.05166        0.080             
3963011   1      5.31020     34.37055        0.810             
3963194   0     13.08760    160.33541        0.350             
3963323   1      4.11376     35.54556        0.290             
3963517   0      8.06485     88.31732        0.190             
3963557   0     14.30929    165.59333        0.320             
3963755   1      4.01558     36.60250        0.100             
3963812   1      3.98327     31.69858        0.660             
3964211   0     10.53706    125.74516        0.275             
3964353   0      6.44334     62.76067        0.145             
3965022   1      5.43470     61.37224        0.065             
3965225   0      5.02529     46.50872        0.095             
3965744   1      4.20149     29.01588        0.575             
3965915   1      4.14778     34.68137        0.525             
3965974   1      4.10766     35.95386        0.820             
3966528   1      3.84789     29.96560        0.810             
3967161   1      3.55713     31.29412        0.975             
3967300   0     12.47084    161.57342        0.315             
3967739   0      4.35172     37.74744        0.040             
3967951   1      3.30556     22.00477        0.575             
3968119   0      6.23057     63.21886        0.140             
3968137   0     16.96459    229.17183        0.375             
3968382   1      4.49605     40.93057        0.845             
3968402   1      4.06944     35.99479        0.020             
3968711   0      4.70421     42.84006        0.065             
3968764   0      5.97575     59.42721        0.100             
3968896   1      3.90659     33.87246        0.230             
3969629   1      3.99578     34.51418        0.870             
3970835   1      6.52087     61.42118        0.170             
3972114   0      9.26033    106.83517        0.220             
3972205   0      5.93638     56.66225        0.070             
3972695   1      3.33669     26.39018        0.830             
3972697   1      3.18080     30.82868        0.745             
3972960   0      6.58002     68.39914        0.180             
3973324   1      3.00891     29.82990        0.795             
3973328   1      4.82212     47.31311        0.925   E         
3973813   1      3.05174     26.24907        0.835   E         
3973933   0     12.28746    147.02835        0.245             
3974127   1      5.33594     48.95905        0.110             
3974206   1      3.82483     34.52868        0.965             
3974374   1      4.28843     29.65064        0.930             
3974515   1      3.96223     35.83105        0.885             
3974555   0      8.73316     98.25338        0.250             
3974739   0      5.91604     59.84612        0.095             
3974811   1      4.71831     46.59788        0.845             
3974928   0     10.25818    124.01458        0.265             
4035432   1      3.93605     26.87918        0.795             
4036016   1      3.87628     29.47129        1.000             
4038624   1      5.51099     59.84521        0.960             
4040027   0      4.70287     43.76961        0.030             
4040211   0      4.21340     38.82643        0.025             
4040738   0      5.29169     49.46983        0.070             
4041075   1      3.81347     32.22450        0.770             
4041406   1      8.23540    100.74430        0.085             
4041627   1      4.24083     28.46209        0.620             
4041741   0      6.54905     67.91539        0.125             
4042300   0      5.24044     55.67173        0.110             
4042308   1      4.42622     40.35747        0.945             
4042863   0      6.46148     64.16562        0.140             
4042882   0     18.11701    237.01618        0.405             
4042977   0     10.83039    138.45744        0.140             
4043008   0      6.01991     61.49639        0.120             
4043870   1      3.97190     29.27460        0.915             
4043991   0      6.39688     60.60256        0.035             
4044462   1      3.79297     35.54573        0.815             
4044855   0      4.50572     43.81658        0.030             
4048774   1      3.95021     28.44579        0.735             
4049147   0      5.04375     48.19265        0.080             
4049152   0      5.29108     51.94247        0.085             
4049174   1      4.46915     38.82746        0.820             
4049440   1      6.12911     50.13937        0.315             
4049722   1      2.92878     24.06468        0.900             
4049880   1      3.32820     22.42175        0.970             
4049944   0     16.52357    217.80088        0.360             
4054522   0     13.22882    171.60452        0.345             
4054771   0      6.86593     71.39137        0.170             
4055294   0      9.66661    119.92657        0.220             
4055911   1      5.26640     60.72509        0.885             
4056079   0      4.56329     45.88947        1.000             
4056281   1      4.89823     47.66483        0.935             
4056749   0      5.83262     55.62436        0.155             
4057657   1      4.33046     26.84418        0.670             
4057744   1      2.93233     25.40844        0.835   E         
4058004   1      4.32060     40.74813        0.005             
4058578   0     11.64207    142.12156        0.325             
4059250   1      5.04897     58.75111        0.835             
4060043   0      5.95186     59.13114        0.125             
4060099   1      3.97370     28.83425        0.775             
4060121   0      6.01223     56.63052        0.130             
4060545   1      4.80070     47.11738        0.970             
4060615   0      7.10889     71.85676        0.195             
4061346   1      4.12020     30.69118        0.735             
4064136   0      3.50172     28.55710        0.040             
4064273   0      4.97232     46.53370        0.055             
4064296   0      6.23479     63.55460        0.160             
4064319   1      4.12795     37.10807        0.965             
4064858   1      3.75915     26.99843        0.965             
4065054   1      7.17524     85.29420        0.190             
4065939   1      3.24530     27.16335        0.940   E         
4065977   0      6.30447     66.06743        0.120             
4065994   0      5.48642     53.38325        0.110             
4066120   1      5.08842     48.60644        0.370             
4066212   1      3.94551     32.44483        0.885             
4066846   0      4.90966     49.50344        0.040             
4066982   1      4.34438     38.82943        0.860             
4067563   0      4.16608     34.72801        0.020             
4067825   0      5.42231     53.31832        0.225             
4067867   1      4.34669     42.34006        0.955             
4068048   0      8.60913     95.71589        0.205             
4068059   1      6.13657     59.43681        0.845             
4068877   1      3.68698     33.00576        0.815             
4070414   1      3.70023     31.48899        0.560             
4070714   1      4.98429     49.77787        0.910             
4070746   0     14.41077    200.51256      -99.000             
4070891   0      4.57462     44.37085        1.000             
4071379   1      4.86206     54.60629        0.890             
4071534   1      3.97089     32.50096        0.015             
4072617   0      3.94191     35.82579        0.990             
4073309   1      6.35753     71.36577        0.110             
4073429   1      3.16069     25.71808        0.985             
4073771   1      4.25438     36.74976        0.040             
4073986   1      4.23135     36.03457        0.880             
4074421   0      3.93115     36.93567        0.970             
4075223   0      3.47097     30.18187        0.960             
4075683   0      4.59519     40.86902        0.025             
4077068   1      4.68374     42.56554        0.850             
4077080   1      7.76567     94.49788        0.160             
4077283   1      3.29156     29.10783        0.165             
4077837   0      9.37330    112.23011        0.230             
4077958   0      5.86636     59.14537        0.135             
4078024   0      5.99561     60.90699        0.090             
4078100   1      3.76240     29.51091        0.925             
4078166   0      4.30374     38.67525        0.010             
4078266   0      6.38179     61.59397        0.140             
4078708   1      3.85308     28.86357        0.880             
4079504   0      9.37477    113.44852        0.200             
4135933   1      5.25407     50.69650        0.275             
4136033   1      4.14294     29.28069        0.835             
4136835   0      7.15411     78.01996        0.115             
4138764   1      3.91709     31.16227        0.945             
4139473   0      4.25720     39.83682        0.040             
4139632   0     17.69825    246.69770      -99.000             
4139784   0      4.81777     47.82944        0.030             
4140726   0      4.96682     51.45373        0.070             
4140796   0      4.57194     41.60750        0.025             
4141488   0     18.10400    240.35689        0.370             
4141492   0     14.18291    174.19773        0.335             
4141587   1      3.92918     33.06718        0.880             
4141698   0      6.39285     64.55920        0.135             
4143913   1      5.58036     55.64946        0.045             
4144873   0      5.43124     50.48165        0.105             
4147838   0      4.51968     38.27562        0.045             
4148276   1      4.50971     42.48015        0.935             
4149468   0     17.71667    250.24172      -99.000             
4149982   1      4.29552     43.39427        0.940             
4155520   1      4.72672     43.33711        0.915             
4155571   0      2.92256     24.89367        0.910             
4155672   0      6.49966     61.72973        0.160             
4156189   0      5.31074     50.18069        0.090             
4156944   1      3.91740     29.30418        0.945             
4157441   1      3.89969     30.35184        0.845             
4157786   0      5.07802     49.48831        0.055             
4158018   0      6.50005     62.81868        0.160             
4159623   1      3.72397     28.80285        0.840             
4159982   0      4.74812     41.91097        0.045             
4160484   1      4.16523     32.82367        0.795             
4161524   1      3.97324     29.27880        0.785             
4164236   1      4.24873     36.32123        0.860             
4164397   1      4.02972     30.92270        0.925             
4164987   1      3.90993     30.95861        0.880             
4165204   1      3.74557     28.35722        0.775             
4165961   1      3.46939     29.67634        0.930             
4166126   1      3.94880     32.35929        0.730             
4166240   0     16.62111    213.33395        0.325             
4166422   0      6.92329     71.67385        0.900             
4169209   1      4.28077     39.38258        0.925             
4169603   0     16.26447    210.04580        0.410             
4169773   0     11.62798    147.86750        0.285             
4170406   1      4.33720     38.49835        0.940             
4172081   1      4.04172     32.28951        0.860             
4172283   0      5.77342     60.03093        0.105             
4172861   1      3.99736     28.26075        0.735             
4173334   0      9.98742    125.03760        0.240             
4173757   1      3.74114     33.87246        0.010             
4174495   0      5.30793     53.89737        0.090             
4175001   1      3.68113     33.66613        0.970             
4176078   0      4.79066     44.15299        0.035             
4176382   0      3.54775     31.24354        0.015             
4177216   1      4.25676     34.59798        0.965             
4177811   1      3.13877     30.50115        0.900             
4177878   1      3.95264     30.83607        0.810             
4177987   1      5.15122     44.39203        0.645             
4179233   1      4.08525     36.71695        0.955             
4180265   1      3.13160     29.47112        0.095             
4180816   1      3.48910     27.76218        0.705             
4180820   1      7.42559     91.70809        0.040             
4241238   0     15.10794    193.56632      -99.000             
4242393   1      3.71831     29.11749        0.100             
4242737   0      4.85157     48.32313        0.035             
4244274   0      5.82041     57.11472        0.100             
4244656   1      3.79713     33.33153        0.990             
4246729   0      4.63944     43.48996        0.045             
4247831   1      4.08864     32.62033        0.800             
4248675   1      3.97931     26.62838        0.660             
4252461   0      4.78890     44.99107        0.090             
4252848   0     11.18529    125.05345        0.275             
4253429   0      7.14698     75.78957        0.225             
4254250   1      4.00268     29.85020        0.795             
4254422   1      4.18294     29.86564        0.715             
4254540   1      4.51009     45.18375        0.950             
4254688   1      2.86760     21.52293        0.920             
4254773   1      3.95585     31.56338        0.885             
4254983   0     16.67458    233.73333        0.355             
4255519   1      3.76959     30.56468        0.095             
4260882   1      3.74511     28.56078        0.960             
4260884   1      4.49677     50.06123        0.940             
4261057   0      5.13958     49.99726        0.100             
4261170   0      4.78767     45.25858        0.020             
4261242   0      9.05090    106.98191        0.205             
4261579   0      4.30626     34.93238        0.035             
4261808   0      4.01846     35.06419        0.985             
4261881   0      6.12787     58.68366        0.085             
4262061   0      5.58196     59.67958        0.060             
4263398   1      3.99395     29.67573        0.870             
4263846   0      5.64310     52.67402        0.110             
4263878   0      5.11406     47.00310        0.095             
4264750   1      3.63493     24.34198        0.850             
4264884   1      3.91848     32.58915        0.935             
4265434   0      9.18310     99.39882        0.225             
4265786   0     11.32189    130.03370        0.300             
4268898   0      8.05196     90.77141        0.185             
4269256   1      3.53520     25.87680        0.030             
4269391   1      4.17133     39.54523        0.885             
4269457   1      3.98130     34.24000        0.870             
4269534   0      5.39246     53.74463        0.085             
4269766   1      4.34148     37.78941        0.875             
4270132   0     14.41223    205.28753        0.315             
4270423   0      5.70755     51.89524        0.085             
4271033   1      4.81783     46.99931        0.985             
4271039   0      5.15273     46.99079        0.100             
4273491   1      5.69422     69.36157        0.040   E         
4273669   1      4.27036     37.59089        0.930             
4274536   0     16.65651    215.16585        0.365             
4274601   0     13.14342    162.59794        0.310             
4274660   1      3.47854     29.94906        0.875             
4274759   1      8.33136    103.22375        0.100             
4275073   1      3.82982     30.39096        0.885             
4275586   1      4.05393     34.43460        0.890             
4276513   1      4.11146     32.70636        0.800             
4276609   1      4.01267     30.25605        0.825             
4276893   1      3.82053     31.14244        0.860             
4276902   1      4.36475     30.95861        0.435             
4276921   1      3.79103     33.25716        0.860             
4277451   0      5.60468     57.86054        0.075             
4278269   1      4.02087     35.69937        0.050             
4279165   1      5.14469     49.58109        0.990             
4279700   0      3.53354     31.24104        0.935             
4281123   1      7.22945     85.49694        0.155             
4281265   1      4.23993     35.67858        0.895             
4281310   1      4.70922     43.50979        0.080             
4281948   1      6.31079     77.31155        0.960             
4282111   1      4.27671     44.43402        0.780             
4282478   0      5.52843     52.57011        0.055             
4282760   1      3.66223     30.50462        0.810             
4283099   1      4.06221     35.42177        0.310             
4283451   1      6.40652     73.95934        0.065             
4283484   1      4.25958     29.80060        0.785             
4283801   0     16.91249    232.64757        0.330             
4284170   0      6.18558     62.28761        0.080             
4284281   0      4.41799     45.47096        0.055             
4284581   0      4.70426     44.89361        0.555   ES        
4284739   1      4.27640     34.09092        0.895             
4285453   1      4.18883     36.25179        0.910             
4345370   0      4.04844     32.68148        0.030             
4345809   1      3.72018     31.28668        0.030             
4346339   0     14.49812    195.42500      -99.000             
4346908   0     14.72269    185.45347      -99.000             
4346953   0      3.03986     27.10626        0.905             
4346971   0      5.18114     50.75959        0.100             
4347652   0     17.58238    254.81994      -99.000             
4348593   1      5.10933     60.87635        0.020             
4348666   0     13.92071    184.28201      -99.000             
4349133   1      2.88699     24.30341        0.010             
4349710   0      5.00522     43.53826        0.070             
4351307   0      8.53469     89.03303        0.440             
4352550   1      3.65535     27.08967        0.655             
4354760   0     12.08854    147.85175        0.280             
4355160   1     14.68254    197.09643      -99.000   N         
4355819   1      4.10453     29.65933        0.930             
4355900   1      6.11584     75.50116        0.980             
4356903   1      3.43773     34.02423        0.600             
4357090   1      6.49416     72.20570        0.060             
4357170   0      6.75263     69.76301        0.165             
4357362   0     13.02376    178.19712        0.325             
4357417   1      3.59118     30.60834        0.080             
4358522   1      4.72768     37.27355        0.795             
4358853   0      4.92574     44.97577        0.070             
4359582   0     12.93053    184.18461      -99.000             
4359676   1      4.11448     28.74405        0.655             
4365782   0      5.86845     56.46241        0.070             
4366351   0      5.59674     55.40137        0.130             
4366624   0      8.29511     85.37172        0.205             
4366669   1      3.04837     23.30860        0.980             
4366731   1      3.86109     32.66574        0.835             
4366812   1      6.40727     60.31100        0.995             
4366880   1      5.98788     64.87495        0.075             
4366888   0     12.11369    153.31453        0.320             
4367650   1      4.23204     37.35682        0.800             
4370502   1      4.49333     39.88865        0.820             
4370528   1      6.77320     71.84593        0.080             
4370592   1      4.36350     49.55885        0.030             
4370787   1      3.48063     34.37805        0.420             
4371406   0      4.91903     44.54348        0.055             
4371484   1      6.85574     70.54474        0.790             
4371602   0      9.03269    103.45159        0.280             
4371615   1      6.55190     75.96556        0.065   E         
4371954   1      5.05060     45.22670        0.070             
4372930   1      3.84537     38.61784        0.845             
4373583   0      8.40950     97.58005        0.185             
4374169   1      4.49342     45.41381        0.925             
4374214   1      4.10097     27.90688        0.555             
4374441   1      3.81999     33.87248        0.545             
4374922   0      3.83420     31.19301        0.035             
4376624   1      4.10690     37.10005        0.065             
4376967   1      4.81664     41.95540        0.725             
4377436   1      3.42007     29.11967        0.930   E         
4378940   0      4.88935     47.06755        0.045             
4379850   1      5.86119     65.30248        0.865             
4380685   1      4.19367     37.81581        0.830             
4381519   0      8.46882    103.90068        0.140             
4381719   1      4.73486     52.60954        0.965             
4382539   1      4.30739     33.29441        0.785             
4383106   0      6.08639     61.02095        0.090             
4383388   0      4.85721     46.21219        0.055             
4385568   0      6.99509     74.74398        0.190             
4386132   1      4.94901     48.36519        0.755             
4387396   1      3.50837     33.26873        0.085             
4445966   0     18.57499    268.55589      -99.000             
4445989   0     18.17219    253.23076      -99.000             
4446029   1      3.23726     28.66534        0.895             
4446405   0      5.74635     59.80816        0.125             
4446576   1      4.12129     31.81650        0.850             
4446657   1      3.91779     29.33579        0.895             
4446714   1      4.01227     28.31293        0.875             
4447974   0      5.79889     57.10407        0.110             
4448004   1      5.53854     64.68168        0.760             
4448022   0      4.13118     39.62399        0.045             
4448277   1      3.74186     34.32761        0.705             
4454123   0      3.12268     29.00560        0.910             
4454278   1      4.50958     35.54572        1.000             
4454395   1      4.10911     35.56401        0.280             
4454486   0     12.05827    154.45224        0.320             
4455542   1      4.03627     30.92857        0.790             
4455762   0     15.65384    210.87114        0.355             
4456045   0      4.81140     47.42158        0.010             
4456739   1      4.24741     37.13662        0.845             
4457327   1      3.73270     28.52934        0.005             
4457852   0     15.91581    217.59320        0.420             
4458118   0     16.41714    208.56781        0.350             
4458749   1      3.71061     27.15385        0.030             
4459331   0     15.51776    192.03306      -99.000             
4459408   0      4.66533     43.02267        0.055             
4459963   1      3.78899     26.71240        0.845             
4460015   1      3.91603     29.52736        0.565             
4464180   1      4.10476     34.32658        0.870             
4464406   0     15.97714    192.14541      -99.000             
4465224   1      3.08740     22.89343        0.920   E         
4465237   0      5.04988     47.44201        0.095             
4469204   0     12.83528    152.49241        0.330             
4469602   0      3.51181     32.80743        0.945             
4469736   1      3.80506     28.50414        0.875             
4469756   0      7.90791     75.52164        0.105             
4469897   1      4.39654     39.20502        0.955             
4470309   1      4.54762     44.21955        0.785             
4470597   1      8.18674    105.78191        0.155             
4470665   0     15.40074    203.22277        0.375             
4471425   1      3.80731     30.28301        0.950             
4471503   1      4.12151     35.31229        0.780             
4471811   0      6.02462     64.16106        0.160             
4471821   1      4.11020     33.67026        0.635             
4472610   1      8.30438    107.18150        0.195             
4472896   1      4.04537     35.28804        0.945             
4473030   1     14.23232    188.34884      -99.000   N         
4473473   0      3.31505     30.84748        0.990             
4473750   1      6.12053     72.20312        0.985             
4473887   1      4.08127     35.21586        0.045             
4473919   1      5.98721     57.38610        0.980   S         
4474373   1      3.95616     35.52468        0.170             
4474696   0      6.18270     62.91928        0.160             
4476052   1      4.95028     49.74769        0.930             
4476423   0      5.09819     52.69708        0.090   S         
4476740   1      3.47425     30.38410        0.745             
4476783   1      3.91152     36.74594        0.875             
4477345   1      3.91324     32.50745        0.670             
4477436   1      3.99034     30.48006        0.685             
4477926   1      4.45323     39.20502        0.785             
4479806   0      5.42971     51.53782        0.080             
4479889   1      5.23736     50.87655        0.955             
4480583   1      4.47880     41.91083        0.065             
4481144   0      8.78506    104.05731        0.220             
4481270   1      6.59612     77.77081        1.000             
4481621   1      3.68454     33.04167        0.955   E         
4481666   0      7.04767     75.36134        0.165             
4482016   0     18.90568    255.87227      -99.000             
4482917   0      6.49394     67.64376        0.150             
4489527   1      3.97459     31.39748        0.905             
4540698   0      8.51964     94.04169        0.220             
4543229   1      3.17320     25.50339        0.945   E         
4543371   1      7.72710     92.96749        0.985             
4544082   0     11.08527    123.73701        0.270             
4545213   1      3.95095     32.64900        0.175             
4545474   0      3.92382     38.34092        0.950             
4545476   1      8.16174     81.12086        0.165             
4547321   0      4.37001     40.27817        0.185             
4548084   0      5.75468     56.04851        0.235             
4548530   1      2.97002     19.72871        0.780             
4548564   0      5.98577     57.29492        0.160             
4550935   1      3.49790     23.01731        0.815             
4551412   1      4.49731     43.17488        0.910             
4552198   0      4.26534     38.11816        0.015             
4552411   0      8.34518     95.13230        0.215             
4553631   0      5.39935     56.18314        0.075             
4553643   0      4.67419     43.43996        0.075             
4553892   0      4.57917     42.44244        0.065             
4554198   0     10.41240    127.69753        0.250             
4554351   1      4.04795     32.08474        0.880             
4554437   1      3.86480     30.33363        0.925             
4554780   0      5.53910     52.49361        0.115             
4554981   0      3.65420     29.64026        0.025             
4556646   0      5.46053     54.95716        0.095             
4556659   1      4.45389     30.96839        0.870             
4557046   0     14.15989    171.50382        0.315             
4557259   1      3.39571     27.39995        0.810             
4557568   1      3.88993     28.63090        0.780             
4562675   1      5.42347     64.93005        0.850             
4562892   1      2.88730     23.62944        0.200             
4565627   0      5.16691     50.98755        0.990             
4566045   0      5.48585     53.86033        0.085             
4566232   0      9.51873    102.31068        0.235             
4566654   1      4.03829     32.36308        0.955             
4567014   1      3.94767     34.49058        0.820             
4567173   0      7.75963     92.14011        0.190             
4567191   0      5.25001     50.09005        0.050             
4567430   0     11.34501    129.54202        0.280             
4567853   1      3.81547     31.29413        0.580             
4568362   1      4.99807     54.12025        0.045             
4568378   1      3.09365     29.07745        0.820             
4568771   0     11.64553    137.25869        0.305             
4568872   0      5.11648     46.28937        0.085             
4569691   1      4.06240     33.67025        0.830             
4570232   1      3.95239     28.11913        0.085             
4570234   1      4.22638     35.74044        0.840             
4570419   1      3.22881     27.41455        0.895             
4571004   1      4.19514     34.75114        0.830             
4571235   0      5.18134     48.26896        0.120             
4571324   0      4.81420     47.87906        1.000             
4571650   0     13.27315    176.15590        0.365             
4571777   0      6.55304     67.28993        0.185             
4572371   0      4.71903     45.89403        0.995             
4572779   1      3.72306     28.69036        0.250             
4574474   1      3.73819     32.40633        0.105             
4574621   1      5.67196     61.52967        0.980             
4574876   0      4.95311     46.66537        0.145             
4575420   0      6.05664     63.73182        0.105             
4576092   1      3.89508     30.03020        0.820             
4576217   1      3.87421     31.54688        0.980             
4576632   1      3.86688     31.02391        0.865             
4577048   0      5.10942     48.29704        0.075             
4577784   1      3.85570     34.27148        0.830             
4578246   1      6.91530     80.82213        0.085             
4578390   1      4.21285     30.42694        0.520             
4578488   0      5.28190     48.18787        0.055             
4579125   0      6.24074     60.72303        0.160             
4579338   1      4.35557     39.35900        0.220             
4580159   0     12.00316    147.81240        0.285             
4580189   0      5.81758     62.08152        0.110             
4585010   0      6.59479     73.42539        0.115             
4588236   1      8.33115    105.73324        0.170             
4633131   0      9.36933    110.12043        0.220             
4633249   1      4.09503     31.00871        0.150             
4633706   1      2.91089     20.23641        0.880             
4633721   0      6.47576     66.80822        0.150             
4633774   0     13.91467    166.63799        0.330             
4634108   0      5.61708     54.20770        0.095             
4636731   1      2.90404     23.36978        0.885   E         
4637699   0      6.08951     54.87058        0.095             
4637939   0      6.38099     65.36755        0.150             
4638317   1      3.43060     28.30506        0.945   E         
4638467   0     17.51977    232.63637        0.385             
4641634   0      5.34925     49.85848        0.065             
4643982   0     10.78844    124.68072        0.290             
4644509   1      3.99453     29.30300        0.850             
4644573   1      3.57202     24.67939        0.825             
4644949   0      6.26347     60.86061        0.145             
4645789   0      6.31859     61.92798        0.140             
4646477   0     18.00689    254.12373      -99.000             
4647377   1      4.12064     31.78523        0.840             
4647569   0      4.06917     34.65477        0.065             
4647683   0      5.26595     46.67120        0.080             
4647756   1      4.31631     42.31540        0.725             
4648207   0      5.69692     56.17056        0.085             
4648485   0     11.94395    142.09204        0.300             
4651399   0      4.22264     34.74758        0.060             
4655788   0      4.47817     39.58458        0.040             
4658645   1      4.83032     49.82212        0.975             
4658665   0      4.96316     50.21488        0.080             
4659384   0      4.19024     37.54781        0.980             
4659706   1      3.76663     38.81320        0.925   E         
4659804   1      4.07070     34.22637        0.635             
4660249   1      4.17192     28.68402        0.620             
4661299   1      3.85195     26.93465        0.920             
4661554   0      5.43480     51.80399        0.085             
4661933   0      6.72153     67.35953        0.125             
4661995   0      5.74823     55.55472        0.095             
4662585   1      4.23492     31.10227        0.710             
4662931   0      7.41019     79.06765        0.185             
4663394   0      8.40654     96.99179        0.220             
4663478   0      4.26522     44.12692        1.000             
4663627   1      4.13342     34.22274        0.830             
4663801   1      5.37166     52.20222        0.120             
4663813   0     13.25731    163.57902        0.305             
4664909   1      4.06885     29.87854        0.405             
4665104   0      4.25543     37.31026        0.055             
4667338   0      3.83924     31.59525        0.010             
4667561   0      4.43160     40.85973        0.995             
4669400   0      4.90272     45.15744        0.110             
4670253   1     14.87119    214.27153        0.190   EN        
4671957   1      2.86948     19.14630        0.810             
4672129   0     11.02232    123.24769        0.315             
4672904   0      6.06864     58.32606        0.120             
4673368   1      3.98810     35.83688        0.915             
4673612   0     11.01027    125.62536        0.285             
4673723   1      4.16854     38.92311        0.805             
4678610   0     13.83451    193.41268        0.310             
4680242   0      6.75148     70.93120        0.170             
4680912   0      7.25159     78.03668        0.145             
4681356   1      4.71324     47.66925        0.015             
4682420   0     10.34795    129.30193        0.280             
4725874   0      5.65068     55.45125        0.110             
4726675   0      7.11211     70.60024        0.185             
4726902   0     17.30208    218.78344        0.435             
4727024   1      3.60038     28.39935        0.900             
4727044   1      3.75328     28.26160        0.150             
4729563   1      3.59678     26.19283        0.985             
4729586   0      3.51525     30.25115        0.985             
4731125   1      5.68752     54.63558        0.955             
4731138   0     17.53584    228.42406        0.405             
4731934   1      3.68006     28.51523        0.750             
4735830   0     10.75808    130.10868        0.270             
4735859   0      5.32337     52.82036        0.110             
4736470   0      5.59266     56.51942        0.620             
4736564   0     16.98857    223.07947        0.410             
4737480   1     17.96232    283.43017      -99.000   N         
4737942   0      3.16569     24.55834        0.925             
4738030   1      3.91283     32.74854        0.885             
4738308   0      4.28061     38.77282        0.040             
4738539   0      6.83499     73.43401        0.160             
4738693   1     18.71362    254.89512      -99.000   N         
4738749   0      8.90747    101.14491        0.225             
4738764   1      3.96123     34.30296        0.885             
4738932   0     14.94956    185.80775        0.375             
4739638   1      3.81186     30.18149        0.945             
4740400   0      5.26387     49.19221        0.115             
4741000   1      4.22977     36.74969        0.815             
4741003   0     14.03572    163.50764        0.180             
4741085   1      3.36508     27.37911        0.975             
4741688   1      4.32281     29.70615        0.900             
4742471   0      5.69420     57.55055        0.095             
4743066   1      3.53074     28.58441        0.455             
4743386   0      5.13083     47.08306        0.055             
4743972   1      3.84848     32.11417        0.785             
4750410   0     16.47605    207.07691        0.355             
4750605   1      3.97529     31.85025        0.090             
4750765   1      4.01291     29.90637        0.865             
4751763   1      4.06331     34.33991        0.775             
4751953   1      3.26120     22.08676        0.830             
4752106   0      5.24561     52.42651        0.065             
4753224   0      5.86402     56.92598        0.125             
4753388   1      4.27251     38.01806        0.870             
4753416   1      4.31825     34.68137        0.735             
4753723   1      4.23895     37.43526        0.740             
4754348   0      5.31434     51.36482        0.030             
4754913   0      8.42033     93.61736        0.085             
4755272   1      4.03373     35.61833        0.030             
4755560   0      5.17715     49.46445        0.050             
4755586   1      3.99675     34.94057        0.130             
4756133   1      5.99129     79.42105        0.945             
4756219   0      5.51476     51.61759        0.065             
4756600   1      5.04305     49.91718        0.955             
4757071   0      5.67062     61.70202        0.070   S         
4757192   1      4.02642     29.65234        0.730             
4757271   1      3.80557     32.45506        0.855             
4757638   0      5.67184     54.93674        0.180             
4758020   1      7.41169     91.33814        0.140             
4758200   0      4.08417     37.98578        0.090             
4758217   1      3.10116     21.93077        0.040             
4758222   1      3.02112     24.95754        0.965             
4758269   1      6.69778     71.10243        0.115             
4758603   0      7.09549     73.76767        0.175             
4759104   0      5.13832     49.70721        0.100             
4760345   1      3.20524     28.46296        0.275             
4760564   1      4.94578     52.51009        0.085             
4761015   0     14.81369    185.53019        0.370             
4761037   1      7.60020     90.80289        0.170             
4761571   1      6.21407     63.13724        0.320   S         
4762423   0      5.70833     56.21814        0.060             
4762459   1      3.94409     28.22003        0.800             
4763063   1      7.47376     92.62903        0.035             
4763296   0      8.70784    111.60201        0.180             
4764422   1      3.91473     32.10298        0.915             
4769765   0      5.05854     48.25547        0.050             
4771876   0     15.16618    191.77546        0.370             
4772940   1      3.48951     28.35229        0.800             
4772988   0     17.37921    230.68875        0.400             
4773539   0      4.46306     42.87537        0.030             
4774429   1      8.56483    107.14364        0.125             
4774700   0      3.34843     34.96276        0.995             
4813529   1      5.64928     37.33269        0.825             
4814187   1      6.51398     76.33622        0.465             
4814198   1      4.75636     49.92298        0.240             
4814709   1      2.87134     21.91910        0.870             
4815077   1      3.53114     25.08227        0.780             
4815573   0     12.17012    153.79499        0.300             
4816074   1      4.25189     37.31043        0.975             
4818202   1      3.80634     30.03286        0.890             
4818420   0      4.59594     39.62399        0.050             
4818619   0     16.48959    220.60605        0.380             
4818637   1      3.96309     28.26063        0.705             
4818830   1      4.66437     42.14274        0.915             
4821901   1      4.21108     37.11449        0.025             
4824985   1      3.49606     25.96564        0.765             
4825063   0      5.87002     56.92799        0.100             
4826087   0      4.64897     45.90521        0.040             
4826188   0      7.97211     81.13526        0.185             
4826817   1      3.46923     29.05635        0.860             
4826855   0     16.89296    219.32488        0.390             
4828553   0      5.25997     49.43940        0.095             
4828864   0      7.34067     80.48610        0.165             
4829066   1      4.19158     30.91958        0.855             
4829243   1      4.03023     30.22565        0.775             
4830095   1      4.13319     33.82282        0.035             
4830268   0     14.38862    182.83370        0.370             
4830861   1      2.95407     26.34512        0.820             
4830875   1      4.38205     29.96590        0.805             
4830883   0      5.28641     49.96974        0.090             
4830896   0      6.12712     63.41789        0.120             
4831169   1      3.06801     24.07790        0.950   E         
4831614   0     16.34253    208.45177        0.415             
4831888   0      5.50238     52.72959        0.160             
4831973   0      6.66127     67.26604        0.170             
4832376   1      5.52767     59.52249        0.980             
4832708   1      3.69806     26.54902        0.760             
4833377   0     10.39021    125.02714        0.255             
4833670   1      8.66166    108.91467        0.105             
4838752   0      6.00771     59.80769        0.120             
4838815   0      6.28011     64.31580        0.150             
4839065   0      4.72991     45.02527        0.045             
4839525   0      4.20876     36.19021        0.015             
4840514   1      4.64988     47.02209        0.895             
4840774   1      4.06771     32.23242        0.865             
4841140   1      3.59563     34.89380        0.920             
4842346   1      3.82628     30.88529        0.850             
4842689   0      4.04447     35.47578        0.965             
4842814   1      4.35661     41.12266        0.995             
4842823   0     14.56706    188.01038        0.355             
4843612   1      3.84226     30.58633        0.875             
4843980   0      8.65834     91.57286        0.215             
4844622   1      4.20489     30.46084        0.930             
4845272   0      3.57981     30.74558        0.980             
4845604   1      2.98589     19.65958        0.800             
4845808   1      3.69482     30.83910        0.285             
4846051   1      4.07629     35.01462        0.845             
4846064   0     13.46431    164.74554        0.315             
4846409   0      5.92723     59.95119        0.210             
4846743   1      3.91505     30.13132        0.930             
4847171   1      3.42146     24.48196        0.125             
4847280   0      3.85320     32.92271        0.190             
4847291   0      7.30011     77.02540        0.185             
4847891   0      4.79741     47.79070        0.015             
4850790   0      5.59361     51.04806        0.110             
4851618   1      3.94402     35.04178        0.980             
4851832   0      6.17526     60.45130        0.145             
4851948   0      5.41717     54.94929        0.095             
4852302   1      3.50226     24.49227        0.720             
4852480   0      4.77970     46.39649        0.040             
4852709   1      3.91234     31.79964        0.695             
4856592   0     16.60045    203.48568        0.335             
4856867   1      3.92883     33.66609        0.790             
4858284   0      7.22436     74.93198        0.210             
4860339   0     15.85368    208.05323        0.395             
4863352   0      6.97244     76.60475        0.150             
4863670   1      3.52152     30.17632        0.130             
4901967   1      4.24912     36.03359        0.650             
4902701   0      4.14981     35.90429        0.030             
4903839   0      2.97353     24.10797        0.925             
4903961   1      4.22038     29.91646        0.835             
4904856   0      6.07154     57.58160        0.150             
4906950   0      5.25424     52.32816        0.050             
4907194   1      4.23751     32.25480        0.570             
4907665   0     13.92296    183.14068        0.315             
4907963   1      7.99493     97.33036        0.135             
4908318   1      4.50145     45.45200        0.885             
4912219   0      6.28671     62.23126        0.170             
4912702   1      6.25982     75.07611        0.890             
4913049   0     16.92458    218.45904        0.385             
4913771   0      5.83087     58.09487        0.120             
4914258   0      5.71342     53.41186        0.135             
4914456   0      4.00422     39.44646        0.995             
4915387   0      5.22622     48.84119        0.120             
4915716   0      5.02899     50.04722        0.055             
4917014   1      4.17658     34.00386        0.935             
4918216   0      9.62207    106.54394        0.245             
4918371   0      4.82141     45.69268        0.065             
4918386   1      4.14175     30.30181        0.650             
4918748   0      4.62337     42.92577        0.995             
4918924   0     11.12369    149.03450        0.265             
4918998   0      4.91767     45.17456        0.095   S         
4919193   0      4.90840     48.06857        0.160             
4919205   0      4.74036     42.45759        0.020             
4919991   0      5.07095     51.44408        0.050             
4920489   0      6.23000     62.32466        0.155             
4920497   1      4.44980     29.89506        0.675             
4920981   1      4.26441     31.66514        0.070             
4921047   0      5.64534     54.35778        0.090             
4921373   1      4.87687     32.66505        0.890             
4921688   0     12.84122    165.34375        0.310             
4921822   1      6.40853     73.27257        0.990             
4921872   0      9.26195    103.25296        0.245             
4922182   1      4.03258     34.97829        0.875             
4926778   0     11.14352    129.19490        0.280             
4927290   1      4.13066     36.16192        0.020             
4927426   0      5.31019     50.85724        0.045             
4927604   1      3.43780     33.56915        1.000             
4927724   0     13.14996    163.61074        0.365             
4927763   0      4.01541     34.49188        0.990             
4928826   0      4.97599     47.67099        0.040             
4929543   1      4.16342     33.77552        0.680             
4929662   1      4.18366     34.98470        0.945             
4929697   1      3.39421     27.09798        0.390             
4930018   1      8.30828    108.84383        0.095   E         
4930464   0      4.57890     43.62458        0.105             
4930906   1      3.92367     32.01198        0.835             
4931091   1      3.99079     30.85958        0.725             
4931322   0      4.88492     47.00506        0.660             
4931357   0      7.40886     74.32263        0.145             
4931389   0     15.43038    203.28325        0.365             
4931454   1      3.77857     33.01302        0.745             
4932311   0      5.09861     48.82172        0.065             
4932872   1      4.19642     34.63583        0.680             
4933198   1      3.08964     23.84465        0.815             
4933305   1      3.99236     32.54232        0.875             
4933798   1      4.09333     28.98537        0.895             
4934147   0      4.85288     44.23650        0.075             
4934393   1      3.86460     32.46896        0.940             
4934550   0     14.81692    198.77301        0.355             
4935264   1      4.76345     45.80364        0.040             
4936438   0      9.70629    117.62029        0.225             
4936825   1      3.56464     31.24354        0.060             
4937056   1      4.77235     48.14574        0.960             
4937576   0      3.56757     33.88579        0.905             
4937784   0      5.95673     59.75705        0.060             
4939830   1      4.16699     34.07466        0.855             
4940041   1      3.77354     26.44072        0.575             
4940376   0     10.14113    122.64371        0.215             
4940414   1      4.19477     36.21496        0.885             
4940439   1      5.79468     65.68478        0.985             
4940536   0      5.94852     62.24191        0.155   S         
4940640   0      6.20635     62.02943        0.120             
4940935   1      3.83338     39.59245        0.870             
4945337   1      4.19505     36.20121        0.710             
4946220   0      2.85335     22.83144        0.910             
4946445   0     15.66607    207.53373        0.415             
4948479   0      7.31159     74.93443        0.135             
4948756   0     16.25995    201.14784        0.345             
4949036   1      4.02431     33.11702        0.790             
4949374   1      3.81101     32.12156        0.770             
4950750   1      8.69322    109.80260        0.175             
4951670   1      2.91148     23.78585        0.885             
4953192   1      4.59691     48.88746        0.530             
4989752   1      4.43805     40.30878        0.955             
4989775   1      5.14562     45.77254        0.110             
4990198   1      3.86297     33.42338        0.920   E         
4991033   0      5.25653     48.39308        0.095             
4991425   1      3.45314     24.54985        0.135             
4995036   0      8.89264    101.62890        0.190             
4995064   0      3.75648     34.64812        0.970             
4996676   0     17.46568    231.03410        0.410             
4999134   0      5.83145     54.70998        0.130             
5000484   1      3.04810     24.16888        0.920             
5000737   0     15.13668    202.98131        0.335             
5000850   0      8.02863     78.97029        0.200             
5001658   1      3.33201     23.87432        0.895             
5002597   1      4.14950     32.16147        0.910             
5002776   1      3.75315     29.91867        0.875             
5003275   0     17.22453    244.89521      -99.000             
5003625   0      8.87467    102.94825        0.215             
5004497   0     15.05857    197.59222        0.365             
5005173   0      5.59355     53.71506        0.115             
5005243   0     14.85588    194.89248        0.355             
5005508   0      4.31945     43.91378        0.025             
5006270   1     12.06159    158.97149        0.155   N         
5006454   1      7.22548     85.00964        0.900             
5007078   0      6.21924     60.88877        0.135             
5007315   1      3.37148     24.04782        0.790             
5007617   0      5.53721     54.85407        0.095             
5007812   1      3.93286     35.10820        0.895             
5007954   1      3.98327     29.20239        0.030             
5008066   0      5.07980     47.73091        0.065             
5008558   0      3.07476     24.95827        0.035             
5008589   0      4.85565     45.75378        0.115             
5008699   0      5.26508     47.56445        0.010             
5008936   0      6.01972     61.92485        0.125             
5008996   0      3.70906     30.50902        0.035             
5009082   1      3.93673     29.48201        0.945             
5009393   1      3.97238     32.06753        0.020             
5010165   0      8.68289     98.64130        0.220             
5010362   0      5.42275     52.67872        0.080             
5015825   1      3.77178     29.20565        0.915             
5016048   1      3.26125     30.60011        0.485             
5016065   1      9.94447    132.10341        0.200   EN        
5016089   1      4.38461     37.70184        0.635             
5016519   1      4.02301     28.86358        0.185             
5016991   1      4.23360     42.04042        0.935             
5017766   0      5.77536     57.10415        0.105             
5017812   0      6.55953     68.03940        0.160             
5018277   1      3.64653     33.84274        0.780             
5018369   0      3.94250     35.31227        0.010             
5018689   0     13.04402    170.60963        0.305             
5019216   1      3.56930     32.51035        0.700             
5019940   0      3.16266     29.67897        0.400             
5020346   1      4.34686     36.90530        0.915             
5021128   1      5.57677     64.18298        0.870             
5021447   0      6.97752     75.22718        0.210             
5021453   1      4.01631     32.07954        0.880             
5021630   1      4.50552     40.95028        0.855             
5022233   1      4.00829     31.54688        0.850             
5022541   0      3.66092     29.19379        0.975             
5022741   0      5.69402     54.43489        0.160             
5023379   1      4.04050     32.69452        0.820             
5023732   0      3.11554     27.55729        0.900             
5023845   0      8.89733    109.99375        0.235             
5023889   0      5.36674     53.63479        0.085             
5023931   1      4.90642     49.75426        0.015             
5024043   0      5.58862     56.02765        0.110   E         
5024143   0      9.63429    120.66174        0.235             
5024240   0     11.95660    154.22339        0.280             
5024268   1      2.85397     27.51007        0.615             
5024297   0      4.56771     46.41755        0.045             
5024312   0      8.08262     95.41253        0.190             
5024322   1      5.79638     59.89401        0.005             
5024405   0      8.26807     97.59207        0.160             
5024414   1      6.49039     77.71044        0.015             
5024512   0      6.68514     73.72143        0.095             
5024583   1      3.89128     37.94718        0.980             
5024601   1      3.70610     33.24443        0.860             
5024967   1      4.73492     45.04724        0.945             
5025021   0      5.03263     47.60947        0.075             
5025101   1      2.91238     23.26700        0.485             
5025472   1      4.44936     39.02914        0.860             
5025632   1      3.87406     32.76021        0.015             
5025717   1     18.46541    256.15775      -99.000   N         
5025895   0     10.22805    130.65510        0.245             
5026008   0      6.16224     62.48996        0.100             
5026178   1      3.79612     34.12521        0.955             
5026318   1      3.66491     36.60245        0.985             
5026399   1      8.72821    110.11897        0.170   N         
5031925   0      5.15750     50.19287        0.095             
5032140   0      4.67163     47.54177        0.015             
5033397   0     18.13606    250.28256      -99.000             
5034571   0      5.76081     60.12071        0.100             
5038575   0      5.27332     49.45019        0.105             
5042169   0     11.38228    156.29459        0.320             
5042931   1      6.33365     78.67862        0.970             
5077464   1      6.33853     68.30137        0.885             
5078332   1      4.37636     42.06272        0.720             
5079905   1      3.94779     30.00948        0.720             
5080231   0     16.01006    215.49818        0.390             
5080332   1      6.77471     85.34657        0.990             
5080720   0      9.91149    121.71482        0.200             
5083205   0     11.24636    136.83214        0.270             
5084176   1      3.70745     29.92034        0.105             
5084773   0     12.02058    144.84840        0.275             
5087190   1      6.05173     68.03508        0.015             
5087808   0     11.71492    161.47896        0.275             
5088129   1      3.87470     28.88856        0.875             
5088231   1      3.69069     28.08472        0.705             
5088385   0      5.75153     56.78795        0.090             
5088488   0     13.03428    156.37034        0.360             
5088987   0      5.62292     52.80169        0.110             
5089305   1      3.98997     29.99405        0.820             
5090553   1      8.54090    107.05971        0.130             
5091962   1      2.89137     22.33864        0.890   E         
5092491   1      3.84266     30.98405        0.795             
5092846   1      2.93427     25.51076        0.890   E         
5093008   1      3.77109     29.24174        0.845             
5093052   1      4.29529     29.32638        0.690             
5093345   0      9.93957    113.39745        0.260             
5093559   1      4.02951     30.68218        0.890             
5093605   0     11.62399    134.56711        0.300             
5094118   0      5.47518     57.49958        0.065             
5094348   0     10.08583    116.73870        0.260             
5094436   0      4.15988     36.67844        0.025             
5094474   1      4.12027     31.55480        0.815             
5095275   0      4.51954     41.64445        0.055             
5095322   1      4.01568     39.39588        0.950             
5096642   1      4.10690     32.04648        0.850             
5097325   0      8.76898     93.57228        0.250             
5097448   0      5.70537     56.58256        0.110             
5097690   1      4.97378     58.42052        0.870             
5098143   1      3.58709     24.87435        0.620             
5098286   0     11.24621    134.68881        0.275             
5098414   0     10.20083    117.44549        0.245             
5098794   1     13.76479    188.03399        0.350   N         
5098893   0      3.67165     30.81755        0.980             
5104039   1      5.53651     61.81303        0.930             
5104175   1      7.01536     88.42577        0.055             
5104293   1      3.20519     24.31436        0.900             
5105399   0      5.53052     56.88584        0.105             
5105469   0      8.99518    104.83684        0.200             
5105886   0     10.54276    130.25973        0.255             
5106217   1      4.55792     45.99179        0.900             
5106439   0      4.98358     43.45824        0.075             
5106785   1      3.60507     24.66698        0.910             
5107556   1      4.21846     36.73103        0.885             
5107816   1      4.19454     35.15296        0.835             
5107828   0      5.73935     57.39194        0.090             
5107853   1      3.75850     28.16401        0.060             
5107950   0      4.98124     44.00762        0.055             
5108620   1      4.91750     44.59031        0.985             
5109088   1      5.00102     55.96030        0.075             
5109797   1      3.86469     38.05680        0.945             
5109951   1      3.75254     29.73664        0.040             
5110170   1      3.44729     26.74407        0.885             
5110707   1      3.66369     32.00188        0.905             
5111300   1      3.07400     23.07082        0.890             
5111364   1      3.42830     33.26577        0.060             
5111655   1      3.77780     41.30052        0.805             
5111767   1      3.72641     30.30017        0.890             
5111940   0      5.17291     53.63286        0.065             
5112118   1      3.92382     31.88042        0.850             
5112403   0     11.13641    142.76189        0.255             
5112744   0      4.41490     44.31521        0.020             
5112840   1      8.84945    110.55646        0.155   N         
5112880   0      2.80045     25.87705        0.900             
5112948   1      4.28468     41.13522        0.025   E         
5113041   0      3.98084     37.43573        1.000             
5113644   0      4.25490     36.32856        0.080             
5113985   0     13.57896    159.63709        0.305             
5114056   1      4.08959     34.40952        0.815             
5114395   1      3.91059     32.25465        0.885             
5114547   0      3.76360     32.20409        0.260             
5115688   0     17.59090    234.87273        0.410             
5122109   0     17.66259    225.02368        0.415             
5123475   1      4.08377     47.19977        0.755             
5123659   1      4.93118     44.48838        0.900             
5124813   1      4.22983     42.66865        0.960             
5125282   0      3.66769     31.93847        0.245             
5129257   1      4.41725     29.97242        0.710             
5129374   1      5.06667     44.95047        0.100             
5129747   1      8.20885    100.57760        0.200             
5129971   1      6.32444     72.43137        0.065             
5166430   1      6.25414     56.51968        0.015             
5167972   0      3.85296     35.35871        0.920             
5168707   1      3.10601     23.95498        0.955   E         
5168713   0      4.76978     41.88848        0.085             
5171912   0      6.69566     67.30392        0.210             
5172229   0      4.40116     40.39532        0.030             
5175172   0      4.15660     38.29369        0.970             
5175621   0      5.37325     51.87950        0.070             
5175734   1      3.87330     28.24209        0.805             
5176313   0      8.29826     84.60874        0.195             
5176709   0      8.51202     95.30393        0.195             
5176942   0      5.54959     54.51942        0.185             
5177023   1      4.23296     35.23964        0.930             
5177352   1      3.25651     25.95639        0.960             
5177610   1      3.86799     31.26796        0.840             
5179253   1      3.58116     29.53681        0.795             
5180038   0     16.10341    215.11334        0.375             
5181473   0      3.47527     32.07540        0.910             
5181601   0      8.30698     92.93694        0.195             
5181651   1      4.74618     51.11598        0.990             
5181810   0      3.43420     26.85828        0.920             
5183138   1      4.18349     33.92597        0.895             
5183236   0      3.79587     34.48903        0.990             
5184965   1      4.01605     29.60341        0.950             
5185467   1      3.99195     31.16298        0.745             
5185705   1      3.55274     25.42418        0.845             
5185780   0     11.59859    141.58820        0.320             
5185845   1     14.58651    217.81103        0.850   N         
5186037   0      5.66083     53.71291        0.100             
5186109   0      4.74421     41.48605        0.040             
5186355   0      8.13904     89.13696        0.180             
5191943   1      4.41991     31.65073        0.395             
5192039   1      3.41454     26.81609        0.670             
5192758   1      4.13957     37.41472        0.885             
5193912   0      6.95199     68.84994        0.160             
5194072   1      4.85296     49.87232        0.870             
5195155   1      3.74670     30.21637        0.325             
5195476   0     12.68796    157.83746        0.320             
5196152   0      7.33652     78.72837        0.185             
5196300   0     15.13497    208.47557        0.345             
5198109   1      3.95669     28.72771        0.815             
5198142   1      3.66418     26.97537        0.265             
5198234   1      4.37373     44.38807        0.185             
5199437   1      4.02537     34.09063        0.890             
5199554   0      5.63831     54.35115        0.155             
5199605   0      6.02986     61.47635        0.245             
5199906   1      5.81657     69.39306        1.000             
5199930   1      3.53248     28.49949        0.920             
5200629   1      4.53180     49.84809        0.950             
5200695   1      3.56729     33.41729        0.945             
5201371   1      4.11757     32.17927        0.955             
5201670   0      6.18636     64.11011        0.125             
5202286   1      4.54691     43.96268        0.140             
5202399   0      4.09715     36.55346        0.970             
5202761   0      4.33304     41.99860        0.045             
5207415   0      5.39573     52.51421        0.045             
5208056   1      3.44072     27.35315        0.055             
5210624   1      3.93857     31.47754        0.860             
5213377   0     10.02530    113.62906        0.130             
5213920   1      4.95894     49.15251        0.185             
5214948   1      3.82821     30.27355        0.965             
5215232   0      9.84413    133.23943        0.255             
5215549   1      3.88623     30.49988        0.835             
5218957   1      4.82080     47.04317        0.915             
5219465   1      4.31493     29.37701        0.735             
5219666   0      5.11410     54.72581        0.050             
5219773   0      3.97223     40.46114        0.975             
5219779   1      8.47295    105.92697        0.110             
5219824   0      6.89342     71.17391        0.115             
5220010   0      4.87511     44.04715        0.070             
5220107   1      4.10909     31.74472        0.775             
5253270   0      4.61683     39.91869        0.040             
5253296   1      3.47461     28.96430        0.105   E         
5255238   0      4.79243     44.01698        0.020             
5255580   1      4.31242     31.70503        0.905             
5255758   1      3.70013     34.78261        0.845             
5256885   0      8.13776     89.57015        0.225             
5257464   1      4.36939     39.62487        0.990             
5262610   0      7.97643     88.92953        0.190             
5262944   1      3.70805     29.44640        0.890             
5262973   1      3.78993     28.48610        0.865             
5263143   1      3.90977     31.30199        0.835             
5263571   1      2.91847     25.07580        0.200             
5263643   1      3.88519     30.89123        0.855             
5263777   1      4.26562     29.96989        0.870             
5264285   1      4.06182     28.52541        0.950             
5264401   1      4.08743     30.38947        0.965             
5264520   1      3.63200     32.35577        0.840             
5264649   0      9.56736    112.75106        0.235             
5264655   1      3.78423     30.75302        0.885             
5264795   1      3.55871     27.47899        0.045             
5265256   0      5.43451     52.55642        0.130             
5265292   1      3.94740     30.00839        0.330             
5265577   0      8.88450    104.35721        0.225             
5265923   0      3.22299     28.29719        0.910             
5267648   0      6.16992     60.86101        0.110             
5267939   0      6.06477     62.52769        0.120             
5268339   1      4.06827     34.11807        0.775             
5268865   1      4.25936     36.80162        0.860             
5269381   1      3.89826     32.44444        0.850             
5269518   0      6.77729     68.82142        0.190             
5270027   1      3.87893     33.56118        0.715             
5270160   0      5.04796     50.42177        0.080             
5271002   0      4.46989     41.99868        0.045             
5271329   1      3.58101     29.02567        0.905             
5271837   1      3.53675     27.95209        0.945             
5272541   0     11.21415    144.91304        0.240             
5272567   1      3.98339     29.77428        0.135             
5273933   0      7.02304     77.07492        0.160             
5281000   0      4.92340     45.70255        0.125             
5281405   1      4.06333     33.41746        0.765             
5281702   1      4.14608     33.87246        0.610             
5281750   0      9.63942    105.23554        0.210             
5281780   0      4.73540     44.18587        0.065             
5282247   0      3.77992     34.37802        0.015             
5282275   1      3.61861     30.28299        0.185             
5282322   1      4.52720     47.85074        0.025             
5282887   1      4.52019     40.32956        0.935             
5283690   0      3.54313     28.50442        0.985             
5283733   0      4.03446     33.19169        0.985             
5283855   1      4.37655     29.76870        0.905             
5284371   1      4.32217     40.69750        0.585             
5285096   0      5.67662     53.55177        0.065             
5285332   1      3.68556     27.69735        0.885             
5286890   0     12.37664    148.84559        0.295             
5287034   0     12.19311    153.09726        0.305             
5287043   1      3.57589     35.04674        0.950             
5287356   0      8.55719     90.69986        0.180             
5287376   0     11.59358    153.71368        0.260             
5287466   1      4.50390     43.00296        0.085             
5287536   1      4.05477     34.93411        0.020             
5287610   0      6.16142     60.63234        0.125             
5288952   0      9.74422    115.52163        0.270             
5289571   1      2.86285     22.64903        0.940             
5295989   0      4.30317     37.36071        0.090             
5300619   0      4.58695     40.75288        0.995             
5301060   1      4.09636     40.61407        0.850             
5301510   1      4.05628     28.78137        0.820             
5301647   0     12.31780    138.88590        0.265             
5302430   0     12.22226    158.94771        0.290             
5302674   0      8.50852     95.07679        0.225             
5304118   1      4.01097     30.26572        0.810             
5304515   1      4.17695     36.95628        0.030             
5306039   1      5.51232     50.35763        0.130             
5306095   1      3.83137     26.55871        0.670             
5306913   1      7.28104     91.37037        0.040             
5307365   1      4.77952     48.91173        0.095             
5307494   0     10.91184    137.47841        0.285             
5307930   1      4.46531     51.12386        0.915             
5339687   1      3.44945     26.60902        0.945             
5339823   1      4.30495     41.29919        0.890             
5340000   1      3.80207     30.14110        0.485             
5343338   0     10.47441    125.57240        0.265             
5344380   1      5.66593     66.93629        0.455             
5344496   0      5.42954     53.15278        0.080             
5344502   0      6.16243     60.83959        0.115             
5344943   0     10.49875    128.57583        0.250             
5345214   0      4.11601     36.42720        0.965             
5349955   0      4.64354     46.02490        0.025             
5350147   0      6.43510     58.08177        0.090             
5350351   0     10.70858    135.19082        0.250             
5350658   1      3.65833     28.61336        0.265             
5351254   1      3.70837     27.84340        0.955             
5351405   0      4.32931     40.37199        0.025             
5351903   0      4.97466     46.31350        0.055             
5352699   1      3.63031     24.36943        0.825             
5352861   0     12.80634    165.41324        0.320             
5352862   1      3.61645     25.68671        0.720             
5353157   0      7.20176     86.17459        0.130             
5353350   1      4.44826     41.52792        0.940             
5354045   1      3.83007     30.54618        0.785             
5354104   0      5.74827     57.81996        0.100             
5355747   0      3.47295     29.88326        0.025             
5355929   0      4.60454     42.83482        0.060             
5356255   0      5.73786     54.75280        0.155             
5358184   0      6.22387     62.22479        0.125             
5358325   0      4.38505     37.22320        0.075             
5358548   0      7.27008     72.34775        0.200             
5358719   1      4.09747     28.51719        0.600             
5359034   0     12.54064    155.17503        0.290             
5359061   1      3.79793     30.28587        0.855             
5359241   0      5.33078     57.26344        0.020             
5359242   1      4.01353     30.99175        0.780             
5359568   0     11.96764    149.70355        0.295             
5360044   0     12.02533    140.39072        0.285             
5360279   1      3.76616     27.90324        0.955             
5360757   0      4.17791     37.44360        0.970             
5360842   1      3.14465     25.85459        0.970             
5361169   1      4.30762     37.72513        0.955             
5363918   1      3.29690     26.43757        0.940             
5363998   0      3.99401     34.03999        1.000             
5369207   1      4.32308     38.36719        0.930             
5369457   1      4.02923     32.33243        0.850             
5369544   1      3.80010     36.16188        0.045             
5370348   1      3.90771     34.99366        0.970             
5370814   0     12.77574    165.44265        0.330             
5370942   0      5.88081     57.54251        0.135             
5370950   1      4.02400     28.63776        0.805             
5371033   0      3.78219     32.87124        0.995             
5371035   1      3.84573     31.66513        0.710             
5371089   1      4.19186     28.28750        0.525             
5371125   0      4.88152     48.23510        0.040             
5371173   0      5.10217     45.74778        0.055             
5371482   0     12.31962    167.11595        0.330             
5372125   1      4.45291     41.36194        0.830             
5373213   0      3.41522     29.62575        0.940             
5373278   0      5.74987     56.89440        0.115             
5373447   1      4.23931     40.75740        0.890             
5373639   0      7.77250     94.01965        0.185             
5373768   0      5.74763     53.66517        0.140             
5374099   0     10.75035    133.76889        0.265             
5374118   0      5.63518     59.07111        0.045             
5374221   1      3.38969     26.85675        0.845             
5374733   1      2.98452     23.50848        0.455             
5374749   1      4.00525     28.04959        0.890             
5374814   0      4.69068     46.92342        0.035             
5375947   1      4.68641     44.53311        0.955             
5376097   1      3.73850     30.29157        0.710             
5376291   0      5.30745     46.86550        0.085             
5376385   1      2.86294     22.39337        0.955   E         
5376608   0      3.71555     30.03018        0.010             
5376639   0      3.90691     37.08977        1.000             
5377629   1      3.92335     30.08074        0.660             
5380617   1      4.05566     41.23755        0.850             
5382824   1      7.92297    101.96434        0.070             
5383275   1      4.92689     50.96028        0.910             
5386317   0     11.78472    175.58183        0.270             
5387638   1      4.32960     39.85528        0.070             
5388289   1      4.09529     34.62841        0.880             
5388366   1      3.54190     30.44309        0.060             
5388821   0      4.84377     45.68798        0.055             
5390228   0      4.31291     39.38334        0.045             
5390305   1      4.16562     34.90637        0.835             
5390762   1      4.01424     38.15021        0.855             
5390924   1      4.61446     41.96491        0.010             
5391275   0      6.77841     73.79499        0.120             
5392313   0      5.38103     55.12902        0.090             
5392342   0      4.41021     41.88911        0.015             
5392363   0      7.49241     79.83726        0.165             
5392657   0      4.51993     45.23615        1.000             
5393297   1      3.93186     29.99498        0.780             
5393304   1      3.55371     34.26175        0.840             
5393781   0      3.94351     34.97051        0.960             
5394075   0      8.26381     93.57228        0.170             
5394350   0      4.48871     39.89062        0.005             
5394451   0      5.48783     55.91969        0.050   S         
5394670   1      4.28761     37.68733        0.020             
5395247   1      4.80226     51.49960        0.890             
5395444   1      3.81914     30.42119        0.875             
5395887   0      5.05889     46.36055        0.105             
5396534   1      4.47336     41.54820        0.225             
5396808   1      3.32237     33.54562        0.955             
5397058   0     13.90917    186.13290        0.340             
5398311   1      6.85450     73.23585        0.165             
5426041   0      5.05080     50.55104        0.030             
5426077   0      6.31435     62.13055        0.140             
5427111   0      5.39316     48.82209        0.090             
5428540   0      5.22020     46.45778        0.070             
5428669   0      5.12903     49.70557        0.065             
5429938   1      4.17021     34.32760        0.730             
5430086   1      3.45408     28.58493        0.790             
5430779   0     10.46603    128.44699        0.270             
5431007   0     11.70414    146.22566        0.285             
5431304   1      3.75572     24.23522        0.900             
5435648   1      5.46352     50.74621        0.085             
5436415   0     10.19367    119.15495        0.250             
5436490   0      5.32752     49.47876        0.095             
5436707   0      3.54954     28.70862        0.045             
5436821   0     13.96914    173.81323        0.325             
5437624   0      9.02844     98.71214        0.210             
5437796   0      3.53289     29.62555        0.990             
5437901   1      5.17333     33.10653        0.705             
5439272   0      5.25507     48.17127        0.070             
5439339   1      7.87827     98.93391        0.110             
5440204   0      8.22026     86.85152        0.225             
5440406   1      9.53210    102.43235        0.275             
5440418   0      7.19844     69.65213        0.150             
5440488   0      4.53632     43.81702        0.030             
5440925   0      6.95371     71.64147        0.170             
5443651   0      6.12121     59.91605        0.140             
5443741   0      5.51328     54.60295        0.110             
5443981   0      5.52974     54.93018        0.100   S         
5444074   1      3.30838     24.82195        0.920             
5444525   0      5.53113     51.21115        0.110             
5444627   0      6.96979     73.75057        0.160             
5444662   1      4.23993     30.04011        0.050             
5444758   0      4.27611     37.38011        1.000             
5444860   1      4.15481     34.80673        0.915             
5445178   0     14.19600    185.97428        0.290             
5445379   1      3.67406     33.68811        0.935             
5445418   0      5.05743     46.50954        0.065             
5445881   0      5.96590     57.32953        0.130             
5445912   1     14.35457    182.60389        0.535   N         
5446102   1      4.25044     38.73230        0.805             
5446110   0      5.27956     47.38441        0.080             
5446233   1      3.47621     31.62618        0.855             
5446241   0     11.92844    138.96520        0.265             
5446305   0      4.15547     37.68966        0.005             
5446366   1      2.81231     22.34922        0.885             
5446484   1      3.92883     30.03235        0.805             
5446556   1      3.91089     32.13159        0.900             
5450049   0      4.89374     45.51164        0.075             
5450127   1      4.00263     31.11467        0.895             
5450541   0      3.62743     31.85456        0.965             
5450890   1      3.71454     27.25188        0.715             
5455690   1      4.12044     31.59518        0.760             
5456086   0      5.41955     56.04257        0.095             
5456147   0     12.74859    169.56827        0.325             
5456184   1      4.20011     32.16774        0.675             
5456574   0      3.28576     25.03607        0.960             
5456650   0      5.78830     59.28718        0.120             
5456708   1      7.95946     85.06870        0.145             
5456732   1      6.10397     65.01289        0.090             
5457182   0      3.53592     31.78511        0.965             
5457518   0     12.87175    161.66000        0.315             
5459494   0      6.95103     87.29352        0.065             
5459624   1      4.16189     28.76780        0.505             
5459686   0      7.54430     82.17643        0.150             
5459855   0      7.00627     76.11512        0.130             
5460741   1      4.46983     41.81215        0.885             
5461146   0      5.61246     56.26368        0.105             
5461205   1      3.79877     33.38764        0.870             
5461244   1      4.13876     30.54050        0.970             
5461275   0      5.06879     51.84683        0.050             
5462261   0      7.00357     72.20494        0.160             
5462460   1      4.15979     32.05934        0.860             
5462853   0      6.48942     74.29962        0.115             
5468161   0      9.02292    109.19803        0.215             
5471433   0     14.42878    198.07247        0.775             
5472976   0      7.40536     85.67083        0.170   E         
5473628   0      7.55080     90.74509        0.090             
5474712   1      4.04135     31.26793        0.870             
5475321   1      3.91759     37.94653        0.960             
5475667   1      4.16395     35.86961        0.860             
5475952   0      4.97248     49.11777        0.045             
5476002   1      7.66425     84.56116        0.110             
5476808   0      6.02897     57.54816        0.155             
5477219   0      4.90440     45.76629        0.130             
5477873   0      3.86726     36.73806        0.010             
5478227   1      3.16303     28.70790        0.965             
5478318   0      3.78242     33.45746        0.030             
5478399   0      3.86509     36.31246        0.070             
5479406   1      4.18918     32.51557        0.520             
5479721   1      8.58723    114.95814        0.175   N         
5479860   1      3.93655     26.80769        0.780             
5480386   1      3.83393     31.10591        0.940             
5480439   1      6.26674     69.03296        0.035             
5480758   1      7.87051    101.56937        0.080             
5481809   1      3.48939     31.48076        0.580             
5511314   0      5.01767     44.98812        0.105             
5511580   0      6.08269     64.29690        0.215   S         
5512348   0      6.12029     62.28661        0.200             
5512777   1      3.88621     30.76650        0.125             
5512996   1      4.18121     29.86551        0.905             
5514024   0     12.38816    142.78777        0.290             
5514964   1      3.96294     28.86675        0.840             
5515642   1      3.27334     30.96361        0.770             
5515759   0      8.10289     77.85680        0.140             
5516025   0      6.86089     70.97445        0.110             
5516627   0     10.50467    130.12988        0.270             
5520872   0      5.10333     50.14107        0.050             
5521210   1      2.84048     23.47642        0.930   E         
5521349   1      4.73631     42.61357        0.070             
5521374   1      4.29617     41.49321        0.135             
5521718   0      5.94085     57.00369        0.145             
5521995   0      4.29673     36.18447        0.030             
5522262   1      3.21512     40.49887        0.320             
5522479   0      5.46452     58.09507        0.060             
5522686   0      6.19025     61.29165        0.160             
5522939   0      3.07202     22.26838        0.975             
5523089   1      3.70359     27.67165        0.990             
5523947   0      4.52568     41.49637        0.090             
5524149   1      3.85543     27.97447        0.870             
5524229   0     12.76509    152.63166        0.320             
5524508   0      3.53903     31.13841        0.965             
5525400   0      4.68517     44.78749        0.055             
5525416   0      5.60099     53.98899        0.100             
5526223   1      3.98087     29.39754        0.730             
5526430   0      4.27274     39.07543        0.990             
5527304   0      8.30469     91.32402        0.165             
5528430   1     10.43183    113.15876        0.100   N         
5528688   0      5.43148     49.19980        0.110             
5529403   1      4.31757     29.70615        0.005             
5529531   0      3.97884     35.43762        0.980             
5529609   0      6.58784     65.18992        0.165             
5529770   0      3.27358     25.58945        0.980             
5529992   0      8.02502     94.54174        0.170             
5530015   1      3.19441     26.51148        0.795             
5530337   0     10.97862    124.85932        0.240             
5530526   0     11.94554    131.53437        0.270             
5530664   0      5.36811     49.55948        0.095             
5530781   1      3.98507     33.08220        0.830             
5531278   1      3.64297     30.72941        0.830             
5531488   1      7.98229    104.15848        0.160             
5534335   0      4.83690     45.79501        0.085             
5534806   1      3.07446     23.57681        0.895             
5534973   0      6.00664     65.57549        0.060             
5535283   0      8.93221     94.93404        0.190             
5535645   1      3.27376     24.18894        0.770             
5536409   0      3.82112     33.70691        0.990             
5536758   1      3.85004     31.26236        0.850             
5542222   0      4.80114     47.84477        0.035             
5542907   1      8.47071    105.19156        0.125             
5543129   0      5.85589     56.60181        0.085             
5543289   0      5.82928     54.70528        0.145             
5543324   1      4.21208     33.87852        0.515             
5543575   0      2.83116     22.26045        0.925             
5543953   1      4.76921     46.58279        0.900             
5544447   0      5.89016     57.69995        0.135             
5544598   0      6.12839     58.03419        0.160             
5544606   0      6.20214     64.44203        0.100             
5544698   1      3.46174     34.88441        0.025             
5544763   1      6.27051     72.58092        0.020             
5545643   1      4.09591     28.98083        0.950             
5545761   1      4.01997     31.69853        0.015             
5546464   1      4.25350     29.66738        0.570             
5546749   1      3.98464     38.32518        0.885   E         
5547570   0      5.22233     50.36111        0.095             
5551189   1      5.89996     64.04154        0.020             
5553250   1      3.52462     27.05431        0.795             
5556726   0     14.44120    177.31684        0.360             
5556764   1      5.05586     51.68138        0.980             
5558054   1      4.32286     37.91493        0.895             
5558110   1      6.87466     80.09797        0.130             
5558805   1      4.11989     32.01205        0.900             
5559520   1      3.99346     28.73838        0.780             
5560403   0      5.39164     57.97998        0.400             
5560983   1      3.00605     24.44802        0.945   E         
5561013   0      5.11447     47.89116        0.080             
5562583   1      3.88046     29.87063        0.865             
5562978   1      6.81800     76.87838        0.505             
5563078   1      4.11219     35.79349        0.615             
5564131   1      3.62349     39.06936        0.845             
5564500   0     13.45470    176.95750        0.350             
5564615   0      3.17051     25.20688        0.915             
5564915   0      7.49142     82.30044        0.170             
5565030   0     10.25155    127.83626        0.230             
5565067   0     10.79716    121.79206        0.245             
5565654   0      7.86773     89.69256        0.210             
5565883   0      6.10782     58.80533        0.100             
5566146   0      6.75537     75.48437        0.150             
5566644   0      5.17393     53.84437        0.050             
5566669   0      5.32208     56.36779        0.045   S         
5566802   1      3.91236     37.22412        0.395             
5566872   1      4.42167     30.74084        0.680             
5567840   1      5.55839     55.59165        0.075             
5568032   1      4.60728     41.80846        0.005             
5597397   0      5.08301     45.34939        0.035             
5597965   0      5.54250     55.17294        0.140             
5599002   0      6.02670     58.95386        0.125             
5599854   0      6.41109     60.88711        0.170             
5600698   0      5.38507     53.02745        0.165             
5601683   0      4.64008     44.96333        0.070             
5601827   0      7.25964     79.09004        0.145             
5602409   0     10.44451    121.67612        0.255             
5602690   0      3.85882     31.34807        0.025             
5603153   1      4.63314     45.09172        0.975             
5603208   1      4.17295     29.80657        0.805             
5603916   1      4.01393     39.75318        0.845             
5607690   0     10.74022    125.52303        0.320             
5608160   0     13.73961    179.67218        0.335             
5608582   0      6.24742     68.61606        0.125             
5608922   0      3.84780     34.23837        0.985             
5610200   1     11.54644    150.61662        0.185   N         
5611229   0      5.75200     52.99731        0.125             
5611769   0      4.69472     45.33370        0.055             
5612534   0     13.84086    156.50735        0.260             
5613241   0      6.64514     68.62859        0.155             
5613377   1      3.79052     32.32603        0.090             
5616626   1      3.96973     28.34302        0.860             
5616851   0      6.20423     68.29108        0.130             
5617829   0      4.50034     38.82828        0.050             
5618071   0      9.71686    109.11348        0.255             
5620302   1      3.68524     31.34337        0.860             
5621800   0     12.69299    154.17364        0.420             
5622103   1      3.94357     27.86388        0.640             
5622780   0      5.61810     55.32711        0.110             
5623391   0     10.78963    135.39360        0.275             
5623444   0     11.42031    132.55023        0.300             
5623833   0     13.58796    162.19914        0.290             
5628775   0      4.80816     41.86907        0.080             
5628779   1      3.87376     33.01058        0.890             
5629153   1      3.72602     30.40993        0.175             
5629179   1      3.80479     33.88169        0.545             
5629807   1      3.88456     31.23665        0.170             
5630175   0      4.94867     44.23015        0.050             
5630215   1      7.50173     90.74779        0.050             
5630391   0      4.18809     38.16969        0.090             
5630500   0      5.43837     55.44671        0.095             
5631398   1      3.06814     25.68238        0.890             
5631853   0      8.64107     99.54595        0.270             
5631956   1      4.73456     54.35819        0.980             
5632954   1      4.23601     34.16699        0.795             
5636540   1      4.34050     42.98302        0.980             
5637036   0      5.69869     59.51920        0.080             
5641322   0      5.11180     51.91885        0.055             
5642574   0      5.07782     48.14506        0.145             
5644388   1      4.26040     33.91132        0.880             
5647667   0      4.32295     44.62088        0.070             
5647777   1      7.31475     94.45822        0.040             
5648794   1      3.85141     36.07785        0.075             
5649538   0      6.97827     72.00282        0.185             
5649546   1      4.20051     36.35673        0.900             
5650420   0      3.78198     33.68901        0.975             
5650920   1      4.18786     39.12424        0.960             
5651262   1      4.24237     42.05763        1.000             
5682548   0      3.69604     31.41664        0.970             
5683110   0      8.25254     89.98220        0.200             
5683969   0      5.76400     57.22955        0.115             
5684270   1      3.47616     29.06292        0.895             
5685244   1      3.78389     29.28546        0.860             
5685682   0      9.68791     97.91345        0.175             
5686036   0      4.30361     39.11707        0.015             
5687745   1      4.10542     32.61031        0.895             
5688694   0      5.10829     47.62199        0.115             
5689448   1      3.97705     30.96260        0.755             
5689606   0      4.56172     45.20445        0.015             
5689617   1      4.02089     32.93362        0.730             
5690239   0      4.87725     46.19323        0.075             
5693423   0     10.92793    130.84259        0.215             
5693454   0     10.88354    122.91935        0.270             
5694346   1      4.02109     38.12105        0.940             
5694630   0      9.53664    108.60745        0.245             
5694720   1      3.37121     31.97307        0.960   E         
5695038   1     14.52110    190.33596        0.195   N         
5695096   1      4.18169     33.98811        0.840             
5695302   1      3.77858     25.40194        0.780             
5695530   1      4.66259     35.25441        0.805             
5695835   1      4.16220     29.37396        0.945             
5696036   1      4.60288     43.29982        0.895             
5696552   1      3.40132     22.76933        0.775             
5697234   0      4.70926     42.49866        0.045             
5697390   0      6.63823     63.60128        0.160             
5698599   1      4.05699     30.04419        0.085             
5698705   1      3.91930     28.44611        0.770             
5700051   1      4.19030     30.05597        0.060             
5700274   0     11.89502    141.92920        0.290             
5701829   0     12.19167    140.98746        0.275             
5701850   0      4.58513     42.61822        0.065             
5702196   1      4.23974     32.75171        0.730             
5702251   0     12.82791    154.48141        0.380             
5702396   0     11.76858    143.35074        0.325             
5702569   0      4.45246     42.24695        0.170             
5702782   0     14.06869    179.06336        0.315             
5702888   0      5.52503     52.61866        0.085             
5703201   0      7.54248     80.30257        0.185             
5705536   0      3.91907     33.51450        0.985             
5706631   1     10.05544    116.30629        0.160   N         
5706724   0      8.49422     98.29650        0.220             
5706754   0     11.76291    133.18997        0.255             
5706980   1      4.14997     28.72367        0.915             
5707098   1      4.56839     41.57601        0.955             
5707145   1      4.24872     33.24443        0.910             
5707338   1      6.42193     80.37347        1.000             
5707416   0      5.48050     49.78574        0.115             
5708077   1      3.90486     26.87466        0.715             
5708483   0      5.40415     52.02589        0.070             
5709265   0      4.98517     46.48703        0.095             
5709667   0      8.10415     91.33814        0.205             
5716459   1      5.70308     63.22455        0.490             
5717080   1      4.33560     43.06396        0.830             
5717420   0      7.52866     84.68805        0.190             
5717541   0     13.14042    173.94401        0.325             
5718010   1      4.51260     45.45623        0.100             
5718230   1      3.57089     29.41488        0.880             
5718472   1      3.77947     31.90142        0.955             
5722272   0      4.71682     45.08799        0.020             
5728791   1      4.54861     41.67834        0.935             
5728851   1      4.34201     39.02243        0.920             
5730952   1      4.22062     42.82754        0.955             
5731004   1      6.45177     79.44195        0.975             
5731385   1      4.16450     30.63868        0.780             
5731386   0      5.41112     50.24370        0.135             
5731891   0      5.27792     55.16999        0.055             
5731954   1      7.44629     85.49413        0.500             
5732922   1      3.31120     26.84471        0.895             
5733578   0      6.11759     60.69089        0.135             
5733659   1      4.19286     44.17562        0.955             
5735042   1      4.95877     57.10590        0.800             
5735779   1      4.24356     35.73632        0.910             
5736093   0      8.40537    104.74144        0.145             
5736713   1      4.33886     41.18044        0.065             
5736976   1      3.76090     28.34260        0.035             
5737013   1      4.24495     32.72074        0.795             
5737031   0      4.70740     42.15016        0.040             
5737282   1      5.33931     59.89378        0.970             
5737673   1      3.61468     29.77734        0.995             
5739098   1      6.30248     70.87974        0.910             
5767490   0      5.23905     48.89014        0.110             
5767932   1      3.76106     27.24757        0.190             
5768075   0      9.71707    118.17839        0.220             
5768166   1      4.44169     39.58900        0.855             
5768435   0      6.45718     63.75334        0.170             
5769244   0     11.68406    139.35508        0.305             
5769434   0      8.55907     85.07567        0.185             
5770415   0      5.15583     47.36975        0.095             
5770637   0      4.53478     42.62217        0.045             
5771092   1      3.94287     30.24409        0.005             
5771513   1      4.38411     30.18530        0.590             
5771685   0      4.22662     39.75318        1.000             
5772994   1      4.15990     32.29387        0.605             
5773063   0      5.09024     48.40113        0.095             
5773191   0      9.92397    117.67583        0.260             
5773384   1      3.62851     26.53771        0.230             
5773973   0      8.22624     95.11132        0.195             
5774024   0      5.77575     55.68827        0.125             
5774558   0      5.26129     50.42296        0.050             
5774568   0      9.54453    110.92564        0.230             
5774953   1      4.02726     34.77699        0.905             
5775127   1      3.48469     26.17735        0.745             
5775254   1      4.43544     30.65432        0.085             
5775297   0      4.38807     39.81557        0.035             
5775365   0      6.66164     73.80684        0.140             
5779069   0      7.72591     77.96312        0.170             
5779177   0      4.46746     40.90695        0.035             
5779643   0      5.76614     54.33361        0.090             
5780142   1      3.70516     30.69005        0.770             
5780828   0      6.01779     60.42610        0.110             
5781284   1      4.10363     30.75739        0.785             
5781580   0      5.84426     56.28662        0.115             
5781901   0      4.71351     43.84362        0.060             
5783113   1      3.57789     33.89366        0.910             
5783143   0      4.44935     38.17293        0.085             
5784094   1      2.83409     23.86669        0.860   E         
5784536   1      3.64358     28.39008        0.855             
5785056   0      4.15127     35.87684        0.005             
5785268   0      8.30634     93.59589        0.195             
5785620   0      3.59404     30.46179        0.980             
5785756   0      6.68224     66.50379        0.200             
5785879   1      3.94043     32.12262        0.925             
5785971   0      9.58480    107.36087        0.235             
5786229   0     13.36417    151.45688        0.260             
5786982   1      3.94823     30.82378        0.870             
5787841   0      4.18541     34.95692        0.070             
5788076   1      4.14085     32.90342        0.700             
5788559   0     12.32689    146.22156        0.335             
5790744   0      4.97287     50.39856        0.055             
5790837   0      4.67982     46.77892        0.965             
5791353   1      4.09797     32.55509        0.865             
5791856   1      4.30905     38.01802        0.950             
5791889   0      9.72987    121.78418        0.220             
5792113   0      4.08549     35.99285        1.000             
5792581   0      6.97697     78.37417        0.135             
5792848   1      4.08885     29.90293        0.865             
5792889   0     13.09190    150.85853        0.305             
5792936   1      3.82153     31.52352        0.940             
5793098   1      3.74188     32.70207        0.925             
5793427   0      8.87054    102.80657        0.200             
5793628   1      5.21421     49.00648        0.510   S         
5794180   1      5.03113     48.86412        0.100             
5794680   0     14.55955    191.20037        0.360             
5795250   0      5.15142     50.63584        0.085             
5795688   0      7.53174     78.50689        0.190             
5795915   0     12.69699    150.10499        0.340             
5796504   1      2.97474     25.95637        0.435             
5801446   1      3.76865     26.32607        0.700             
5802020   0      7.66684     82.33274        0.200             
5802193   0     13.10671    178.97973        0.330             
5802685   0      4.46895     40.35684        0.050             
5802797   0     10.92296    131.79608        0.275             
5803651   0      4.04089     37.54299        0.075             
5803747   1      2.97205     20.49702        0.825             
5807316   1      4.42230     39.15201        0.880             
5808398   0     10.39641    119.64320        0.210             
5808438   1      4.80090     31.57859        0.795             
5808444   0      4.24715     39.23133        0.100             
5809796   0      3.51499     31.10501        0.950             
5810513   0     14.16047    192.22932        0.370             
5811766   0      4.40420     44.90556        0.015             
5814204   0      5.07932     52.20222        0.065             
5816145   1      4.87063     46.32005        0.900             
5816923   0      6.52199     73.46148        0.125             
5817588   0     10.05815    123.50091        0.270             
5820359   0     10.19278    125.25171        0.240             
5822232   1      3.88876     33.50730        0.085             
5824148   1     14.51976    182.77073        0.490   N         
5853260   1      4.32744     37.81600        0.720             
5855086   0      3.66462     35.99918        0.175             
5856054   1      6.10775     59.43743        0.745             
5857985   0      4.27829     35.04950        0.035             
5860478   1      3.38282     27.24973        0.820             
5866229   0     12.76436    144.26274        0.265             
5866944   1      4.16615     29.62021        0.810             
5866945   0      8.01300     90.38492        0.210             
5867162   0      4.38622     38.87504        0.030             
5867378   1      5.07842     43.83207        0.490             
5867859   1      4.14247     36.80478        0.095             
5867990   0      7.92243     88.01743        0.195             
5868159   1      3.85240     29.90536        0.360             
5869293   0      5.36302     51.58889        0.135             
5869586   1      4.63024     31.06637        0.015             
5871381   0      5.41439     53.03469        0.070             
5871971   1      3.91067     28.94530        0.830             
5877262   1      4.26148     38.81228        0.975             
5877971   1      4.14691     38.21741        0.300             
5878463   1      4.52423     41.70675        0.885             
5878547   1      4.19712     38.96695        0.860             
5878798   0      4.11042     35.52310        0.030             
5879351   1      6.56084     69.05182        0.100             
5879600   1     10.82239    147.80405        0.040   N         
5879610   0      6.40058     63.34793        0.155             
5879876   1      3.87516     28.07545        0.890             
5880386   0      5.03646     43.51976        0.190             
5880388   1      5.09863     46.67795        0.085             
5880996   0      8.24977     97.59658        0.150             
5881168   1      4.02431     29.59014        0.910             
5881336   0      6.10455     59.63325        0.175             
5881468   0      5.92715     59.31564        0.080             
5881531   0      4.62649     43.13107        1.000             
5881715   1      3.42605     31.37376        0.880             
5881794   0      5.18599     50.29974        0.090             
5882005   0      7.43856     81.27192        0.160             
5882210   0     11.05696    136.56714        0.300             
5887600   0      4.28810     35.73704        0.035             
5887977   1      3.17252     27.64388        0.955             
5888131   1      3.70493     29.32240        0.315             
5888454   0      4.72194     45.08283        0.975             
5891971   1      4.45064     30.66644        0.935             
5891982   0      4.44333     40.40624        0.035             
5892369   1      4.52753     39.68633        0.810             
5892647   1      4.09429     26.09910        0.595             
5893151   1      6.50277     72.11335        0.895             
5893765   0      6.40417     64.91521        0.130             
5893926   0      4.80253     46.34506        0.040             
5897059   1      4.24477     38.57408        0.690             
5897648   1      3.85465     31.11721        0.220             
5899262   1      4.89887     44.60055        1.000             
5899383   1      4.57082     48.63468        0.010             
5899519   0      6.63689     70.65246        0.155             
5899642   0     10.02637    119.83697        0.245             
5901835   1      6.33928     75.16731        0.955             
5902477   1      6.09806     64.73327        0.985             
5903484   1      3.40112     30.12332        0.815             
5905516   1      7.78856     97.28698        0.065             
5905600   1      3.15468     25.32844        0.790             
5905685   1      4.89839     43.14269        0.640             
5936874   1      3.91339     33.72096        0.975             
5938297   0      7.54770     70.32435        0.030             
5938404   0      5.66536     51.52415        0.090             
5938430   0      5.92636     58.66795        0.115             
5939482   1      5.35001     52.37493        0.945             
5939766   0      6.80457     77.50831        0.095             
5940060   0      5.67359     52.66601        0.105             
5940228   1      3.08425     26.91009        0.915             
5941057   0      3.64899     31.18966        0.005             
5942638   0      5.73727     56.63567        0.115             
5942731   0      9.79269    104.40720        0.240             
5943448   0      4.35628     37.59745        0.985             
5944493   1      3.94601     33.03651        0.920             
5944521   1      3.12186     25.58366        0.020             
5949648   0      4.36834     41.93738        0.005             
5950394   1      4.22994     38.79746        0.945             
5952107   1      4.37442     29.99295        0.580             
5952262   0      6.16851     61.30149        0.130             
5952890   0      5.24848     49.83071        0.110             
5953386   0     11.97804    141.45338        0.305             
5953709   1      7.30482     88.67765        0.035             
5954353   0      8.88029     91.96809        0.230             
5954569   1      3.51018     25.93523        0.825             
5956105   1      5.69449     48.93819        0.855             
5959521   1      4.32221     37.52231        0.840             
5959615   1      3.55906     28.73011        0.835             
5960630   0      3.91133     32.10078        0.015             
5961168   1      4.02174     33.66386        0.900             
5961669   1      3.70027     27.78861        0.785             
5961755   0     10.31705    106.15038        0.115             
5962165   1      3.94998     36.49252        0.930             
5962235   1      4.00141     35.10153        0.965             
5962323   0      8.15695     84.81955        0.195             
5962369   1      4.02200     30.77664        0.800             
5962451   0      8.16067     92.02294        0.205             
5963127   0      8.14189     83.63331        0.210             
5963894   0      3.59271     31.46851        0.950             
5964042   0      5.45170     50.75956        0.090             
5964216   1      4.06081     30.13638        0.695             
5965040   1      4.38186     43.76313        0.980             
5965062   1      3.40908     25.49769        0.740             
5966485   0     12.51640    166.33322        0.320             
5967234   0      6.30100     61.74508        0.095             
5976435   1      4.72949     31.89581        0.105             
5977164   1      3.92440     27.81818        0.605             
5977508   1      4.67173     45.65729        0.780             
5978324   1      4.07263     47.63688        0.860             
5978547   0     12.62757    168.24441        0.300             
5981249   0     12.59799    157.57701        0.305             
5982708   1      5.12597     51.01080        0.740             
5983176   0     14.72060    197.84060        0.355             
5983759   1      4.67463     52.73561        0.020             
5985647   1      3.71313     30.12332        0.845             
5985683   1      6.52353     66.10727        0.180             
5986709   0     14.23806    181.41484        0.310             
5987871   0     10.66089    131.37138        0.270             
5989835   1      6.10070     66.96802        0.985             
6020959   0      4.20776     36.58846        0.015             
6022348   0      7.37686     74.18939        0.175             
6023571   0     10.40542    119.82809        0.235             
6023638   0      6.02077     58.97353        0.140             
6024360   1      3.99456     31.08108        0.910             
6026007   1      4.08397     32.81090        0.845             
6026188   0      5.62146     52.59702        0.090             
6026199   1      5.15551     43.50220        0.005             
6026326   1      3.97726     28.46404        0.805             
6029474   0      7.16755     75.41352        0.175             
6032639   1      4.57868     44.92917        0.170             
6033286   1      7.68714     95.21160        0.340             
6033295   1      3.52752     30.79392        0.935             
6033565   0      6.27017     61.75351        0.150             
6034084   0     11.49488    143.22184        0.275             
6034965   1      3.53290     30.89726        0.010             
6035800   1      3.88492     32.06708        0.885             
6037102   1      5.24722     52.13137        0.125   E         
6037363   0      5.57841     55.35812        0.350             
6037805   1      3.97080     29.92033        0.970             
6037948   0     14.96085    196.76746        0.400             
6038302   0      6.10785     62.04130        0.115             
6038512   0      3.39591     28.80112        0.970             
6038647   0      4.23122     39.91611        0.180             
6038749   0     10.71949    120.62001        0.235             
6041223   0      5.51335     53.83157        0.090             
6041330   1      3.41957     27.91111        0.875             
6041720   0      8.24472     85.14800        0.180             
6041863   0     12.81279    152.30763        0.290             
6042191   0     13.10300    171.99497        0.320             
6042796   1      3.97618     30.27802        0.845             
6043187   0      6.25010     63.28496        0.135             
6043313   1      3.98585     30.48979        0.840             
6044566   1      4.02538     31.50867        0.950             
6044646   0      2.98872     23.01828        0.985             
6044684   0      9.28605    105.13500        0.210             
6044784   1      3.76477     30.26856        0.900             
6045509   0      6.43026     66.82100        0.105             
6045556   0      6.79771     66.10727        0.160             
6045604   1      4.17516     32.65742        0.885             
6045721   0      8.72258     95.09141        0.195             
6046159   1      4.58681     48.32235        0.980             
6046859   0      4.28077     38.01033        0.840             
6047216   0      5.51021     51.26500        0.125             
6048081   0      4.24966     38.23591        0.080             
6048411   1      2.91327     28.33655        0.865             
6049717   1      3.59935     30.54205        0.955             
6057174   1      6.81907     83.08905        0.975             
6057532   1      4.86623     48.14470        0.950   E         
6058700   0      5.31348     53.61219        0.090             
6059748   1      5.90647     53.60972        0.935             
6060341   1      4.39299     40.79000        0.690             
6060703   0     11.22489    130.01966        0.265             
6061176   0     10.82147    141.51744        0.260             
6067314   1      7.52718     88.54507        0.050             
6070366   1      5.94245     71.72295        0.990             
6070419   0      9.72501    112.65352        0.220             
6099789   0     13.24235    167.46743        0.340             
6099979   0      4.54582     41.56490        0.020             
6100454   0     10.17182    114.38020        0.245             
6100831   1      3.55957     26.42834        0.855             
6100977   0     12.45544    163.57704        0.310             
6101806   1      3.26924     25.99908        0.730             
6103934   0      8.39628     99.43530        0.160   E         
6105113   0      3.85636     32.20032        0.995             
6107389   1      3.57080     30.73809        0.915             
6113813   0     12.64010    172.86081        0.310             
6113902   0      7.59892     82.60197        0.135             
6114200   1      4.23830     38.92263        0.880             
6114507   1      3.01338     24.29074        0.940   E         
6115282   1      3.78876     29.13901        0.925             
6115435   0      3.22313     25.45637        0.985             
6115575   0      4.83490     48.10916        0.050             
6115577   1      3.96997     33.38704        0.835             
6115650   1      4.88128     50.96500        0.985             
6116318   0      4.23978     38.77645        0.050             
6116806   1      4.20029     37.63986        0.015             
6116940   1      4.25569     42.21802        0.835             
6117196   0     10.22747    116.16410        0.250             
6117772   1      9.04750    104.01502        0.365             
6118199   0      4.38276     37.23937        0.055             
6118242   0      4.19542     38.45419        0.995             
6118789   0      4.99550     47.01761        0.070             
6122418   0      6.40784     64.72313        0.150             
6122613   1      3.90044     28.04959        0.800             
6122831   0     12.93600    164.18668        0.325             
6123202   0      5.43855     54.13068        0.115             
6123324   1      5.66739     49.02291        0.655             
6124015   0     11.17268    131.22509        0.245             
6124042   0      6.24797     61.23164        0.155             
6124625   0      8.11170     92.91239        0.155             
6125480   1      8.66391     91.29845        0.255             
6125862   1      4.23547     38.25969        0.905             
6126225   1      5.15668     56.66522        0.900             
6126289   0      4.66040     44.05880        0.120             
6126632   1      4.17771     39.93918        0.920             
6127193   0      5.67050     56.47478        0.110             
6127331   0      3.84151     33.25747        0.025             
6127486   0      5.19928     49.56130        0.045             
6127825   1      8.47399    106.77368        0.130             
6127848   0      9.83762    115.24691        0.245             
6128337   0      6.53608     68.06933        0.165             
6128820   0      4.71734     44.27333        0.995             
6128903   0      7.32889     74.66576        0.185             
6129632   0     11.09905    157.64566        0.240             
6130070   1      3.56534     28.42602        0.740             
6130405   0      5.10561     50.13605        0.055   S         
6131884   1      3.65233     26.66784        0.850             
6131901   1      3.42975     24.03097        0.865             
6139086   0     10.99555    128.48724        0.255             
6139561   0      7.99335     97.40688        0.135             
6139828   1      6.55565     82.80856        0.085             
6140132   0      3.81567     35.73574        0.985             
6140737   1      3.88176     34.00557        0.965             
6140748   1      3.98587     30.91630        0.910             
6141361   1      5.00337     53.05430        0.795             
6141488   0     14.41863    197.12004        0.365             
6142360   0      4.58226     41.96312        0.985             
6142942   0      8.73989     96.97214        0.220             
6143103   1      4.27063     34.85334        0.760             
6147617   1      4.70359     43.65649        0.985             
6150124   1      4.35082     42.83234        0.035             
6181896   0      6.47817     70.32698        0.110             
6181942   1      4.80324     50.30879        0.630             
6183076   1      7.75362     73.27996        0.130             
6185353   1      3.46876     25.38309        0.910             
6185456   0     10.63755    121.24042        0.290             
6185790   0      4.67413     42.52310        0.030             
6185855   0      5.60644     53.24120        0.135             
6185964   1      3.89807     28.02934        0.130             
6187304   0      9.87069    115.28857        0.260             
6188269   1      5.65453     63.76543        0.100   E         
6188275   0      5.97326     58.24060        0.125             
6191288   1      3.17448     25.41595        0.890   E         
6192043   0      8.45429    110.34570        0.175   ES        
6195966   1      3.91408     32.18886        0.890             
6196194   0      6.21364     66.44095        0.100             
6196621   1      3.94096     30.04313        0.790             
6196739   0      4.31850     38.14492        0.960             
6196745   1      4.46074     30.63531        0.990             
6197161   0     10.92027    121.57166        0.265             
6198123   0      6.12083     58.68814        0.145             
6198476   0      6.74454     74.87932        0.150             
6198951   1      4.44140     30.80812        0.875             
6199043   0      9.74706    116.93393        0.245             
6200190   1      2.94145     22.43461        0.850             
6203503   1      4.03991     29.86399        0.800             
6204765   0     13.67028    172.74274        0.315             
6207287   0      7.67338     89.96854        0.170             
6207320   0      7.16957     76.12328        0.205             
6207382   0      4.48674     40.62149        0.050             
6207670   1      3.96181     32.23074        0.850             
6208159   0     14.85641    192.59611        0.400             
6208301   1      4.20797     29.60291        0.605             
6208517   0      8.84512     96.07530        0.230             
6208588   0     10.03675    121.57869        0.240             
6208617   0      4.22045     41.34955        0.990             
6209042   0      4.91565     49.63618        0.060             
6209377   0      5.20578     50.65158        0.060             
6209407   0      3.88006     32.81433        1.000             
6209522   0      9.60032    109.52585        0.265             
6209592   1      4.26864     31.43129        0.990             
6210082   1      3.98300     30.95385        0.810             
6210483   0      3.97254     34.61608        0.005             
6210524   1      3.61612     30.43030        0.805             
6210603   1      8.74380    114.63708        0.075   N         
6210900   0      4.49197     44.00823        0.990             
6211353   0      6.01751     60.93502        0.100             
6211362   0      4.54066     42.42078        0.030             
6211640   1      3.86990     31.54555        0.895             
6211682   1      3.00993     25.04068        0.005             
6211965   0      6.77805     70.57374        0.190             
6212484   1      5.98256     57.98019        0.135             
6212570   1      3.11802     25.63184        0.940             
6212600   0     11.94918    156.23670        0.290             
6212768   1      3.86364     27.86650        0.995             
6220490   1      4.24613     38.27418        0.210             
6221548   1      8.58812    114.26871        0.210   N         
6222262   0      4.67955     46.93429        0.030             
6222768   1      5.26118     49.09408        0.435             
6224560   1      4.67131     31.58203        0.680             
6225660   0      4.23454     39.47438        0.010             
6226859   1      4.22873     34.38013        0.135             
6227242   0     11.09207    142.71374        0.250             
6228364   0      6.60138     65.21941        0.250             
6231193   0      3.89495     31.35168        0.040             
6262706   0      5.69682     59.02989        0.095             
6262867   0      3.75229     30.66250        0.010             
6263230   1      3.41539     27.30020        0.865             
6263778   0      4.27220     34.35023        0.045             
6266244   0     15.06306    192.52174        0.390             
6266529   0      8.02671     93.86325        0.180             
6266574   0      4.61776     40.70689        0.020             
6266772   0      4.67448     43.36245        0.035             
6267336   0      6.57008     64.01975        0.135             
6267545   1      3.75539     28.37065        0.300             
6267605   0     13.68121    174.24172        0.345             
6267800   0     14.58118    200.14282        0.385             
6268546   1      4.08719     27.87152        0.570             
6271216   0      6.22557     56.87547        0.100             
6271732   1      4.05635     32.53193        0.830             
6272632   0      4.50613     38.91756        0.060             
6272964   0      3.61503     28.10323        0.005             
6273024   0      6.85174     66.70228        0.180             
6276871   0     10.08942    117.08346        0.275             
6277019   1      4.10788     32.66529        0.835             
6277741   0      3.00773     24.53507        0.900             
6278111   1      3.82699     29.01709        0.865             
6278261   0     10.93825    127.36910        0.290             
6278757   0      4.71088     43.30816        0.065             
6278805   0     14.93846    195.57791        0.360             
6279039   0     11.06986    146.31891        0.280             
6279068   0      5.01223     47.74642        0.090             
6279982   1      2.81542     21.22337        0.980             
6280589   0      6.59524     67.06223        0.175             
6283609   1      7.65409     97.52495        0.060             
6283618   0      5.79759     58.59387        0.095             
6283995   0     14.78414    197.70251        0.355             
6284035   1      2.97516     21.36432        0.855             
6284066   0     10.48103    116.42524        0.280             
6286267   0      4.53857     40.66737        0.010             
6286633   1      5.68515     63.98550        0.975             
6287875   0     10.60392    116.94865        0.140             
6288174   0     14.38346    183.09878        0.335             
6288543   1      3.47951     25.25888        0.960             
6289527   1      3.57186     24.92933        0.635             
6289577   0      5.83848     60.07403        0.105   S         
6289756   0      4.36394     41.06612        0.020             
6290527   0     10.73743    129.70874        0.255             
6290632   1      3.69266     32.94078        0.960             
6291143   0     13.79258    162.80977        0.360             
6291425   1      7.25314     84.49378        0.610             
6291710   0      3.94781     36.94041        0.955             
6291839   1      4.11539     31.86943        0.850             
6292151   1      3.98442     31.67539        0.875             
6292340   1      2.83192     20.38570        0.830             
6292367   0      4.19384     35.36559        0.050             
6292372   0      3.99671     35.12136        0.005             
6292598   0      4.73453     42.32319        0.045             
6292833   0      5.09521     47.40573        0.080             
6293109   0     10.48456    122.72086        0.250             
6294455   0      6.53355     66.96363        0.120             
6294647   0      2.98599     24.90146        0.990             
6294696   0      4.46715     38.76168        0.065             
6295212   1      3.71995     31.51779        0.935             
6300962   0     13.98229    180.81417        0.355             
6301945   1      4.57785     43.74180        0.895             
6302852   0      6.02879     66.44963        0.110             
6303327   1      3.69075     28.44530        0.860             
6303699   0      9.04600    103.81409        0.235             
6304676   0      7.75914     90.44081        0.215             
6305269   0     16.42369    195.46170        0.330             
6306911   1      3.33494     31.74478        0.840             
6308323   1      4.06411     38.65577        0.865             
6309549   0      6.72280     73.18676        0.150             
6310613   1     12.71972    195.43559        0.600   N         
6311518   1      3.37251     28.42576        0.935   E         
6313603   1      4.48499     38.32905        0.755             
6314597   1      4.11020     32.82594        0.790             
6344679   0     11.90194    148.83577        0.310             
6345145   0      4.82441     47.27674        0.065             
6345296   1      3.97446     29.64209        0.020             
6345456   0     11.14378    130.57397        0.315             
6347192   0      5.10487     46.05373        0.090             
6347338   0      6.62553     65.10117        0.160             
6350495   0      5.08651     48.56143        0.125             
6351602   1      4.37396     40.09605        0.965             
6352802   0      7.16676     76.61887        0.170             
6356545   0      6.27582     62.03194        0.125             
6356847   0     12.25113    147.41884        0.275             
6357581   0      4.67529     42.07618        0.040             
6357709   0     13.24237    158.94441        0.345             
6357914   0      7.05237     69.57631        0.125             
6358455   0      6.67236     69.93754        0.160             
6358509   1      3.71107     23.68925        0.805             
6359009   1      3.37596     28.23994        0.955             
6359087   1      3.86944     29.49126        0.620             
6359105   0      5.09304     48.77807        0.030             
6359648   1      4.18661     34.50253        0.830             
6361986   0     13.57478    163.68291        0.280             
6362480   1      4.02723     30.68746        0.765             
6362747   1      3.95087     31.73330        0.825             
6363109   0      5.46829     55.18904        0.120             
6363181   0      3.38969     27.93511        0.960             
6363534   1      3.82287     32.07648        0.920             
6363792   1      4.46875     39.91517        0.005             
6363813   0      4.76007     41.29325        0.045             
6364505   0      8.79787     94.56613        0.255             
6365234   0      4.02194     34.41530        0.035             
6365428   1      4.01894     29.04708        0.785             
6365979   1      4.16547     28.42649        0.915             
6366132   0      4.21831     37.19959        0.020             
6366210   0      5.25769     51.31992        0.095             
6367208   1      3.85885     29.43573        0.780             
6367722   0      5.89062     56.80499        0.125             
6367943   0      4.83925     49.01145        0.050             
6368169   1      4.05027     34.71648        0.875             
6368244   1      4.31222     35.55962        0.755             
6368401   1      4.16637     32.61571        0.815             
6368890   1      8.27142     91.35746        0.105             
6368959   0      3.26064     28.83454        0.895             
6369774   0      5.05013     47.99046        0.080             
6369845   0      6.18279     70.24315        0.115             
6370249   1      3.76087     31.26466        0.900             
6371008   1      3.81365     30.43817        0.860             
6371980   1      4.96431     56.99661        1.000             
6372089   1      3.27971     28.76022        1.000             
6372205   1      3.55905     28.38128        0.945             
6372328   1      4.57799     42.92200        0.830             
6372717   0      4.71890     45.89790        0.100             
6373312   1      3.45037     25.24322        0.965             
6374301   1      4.35750     40.99223        0.965             
6383228   1      7.35391     89.54503        0.025   E         
6383953   0      7.52602     92.81793        0.105   S         
6384492   0      3.75945     32.96531        0.960             
6385145   0     13.67102    180.23368        0.310             
6385953   0      7.82600     88.37854        0.160             
6386236   1      4.73065     47.49121        0.875             
6389421   0     15.66300    198.83598        0.345             
6391283   0      8.24143     95.29258        0.210             
6391641   1      5.17804     52.80902        0.930             
6392893   0     10.12508    123.17259        0.230             
6418912   1      3.63332     31.12297        0.940             
6419024   0      5.43023     50.19164        0.100             
6421272   0      8.68413     93.93349        0.205             
6422994   1      4.83895     44.34288        0.280             
6424969   0      5.89133     56.78797        0.165             
6425048   0     11.39696    123.07624        0.260             
6425921   0      4.59900     41.76886        0.080             
6428602   0      8.43197     88.37854        0.235             
6429747   1      5.14606     55.20719        0.045             
6429836   0      4.29973     38.96949        0.050             
6429995   0      5.81234     55.55036        0.125             
6430362   0     11.44422    131.10170        0.290             
6430534   1      3.60006     28.86392        0.775             
6431941   1      2.81918     21.28389        0.900   E         
6432263   1      3.52715     26.85873        0.810             
6435542   0      9.46245    107.51358        0.230             
6435783   0      3.75295     30.54988        0.020             
6435899   1      3.01900     21.84014        0.050             
6436304   1      3.83831     29.04279        0.910             
6436332   0      4.60337     44.27846        0.055             
6436353   0      6.22944     67.81048        0.115             
6436590   1      3.36861     29.79712        0.920             
6437115   0      8.59171     88.25669        0.215             
6438046   1      3.03739     31.78416        0.965             
6438228   1      3.84202     28.29724        0.755             
6440619   0     10.40982    120.46971        0.260             
6440976   1      4.35640     27.75407        0.040             
6441172   1      5.43376     50.08055        0.010             
6441499   1      3.53183     29.72690        0.920             
6441622   0     13.04267    161.46387        0.340             
6441639   0     12.51770    145.02203        0.285             
6441869   0      4.57850     40.29485        0.045             
6441981   1      4.11679     32.71971        0.820             
6443224   1      2.93476     21.68640        0.790             
6444709   0      8.48935     91.13348        0.205             
6444771   0      5.69048     57.33873        0.105             
6445396   1      8.54327    106.88655        0.135             
6446397   1      4.02610     32.89658        1.000             
6446443   1      5.08681     43.07383        0.095             
6446584   1      3.89780     33.35001        0.935             
6446700   0      7.69420     82.90007        0.180             
6447257   0      4.48153     47.30488        0.995             
6447540   1      4.27333     40.34574        0.930             
6447552   0      6.24010     59.42016        0.135             
6447914   0      4.47590     45.67656        0.115             
6448230   1      4.82724     50.04549        0.835             
6448697   0      5.33555     50.88117        0.105             
6448982   1      3.81078     31.31295        0.865             
6449326   0      7.13149     78.50011        0.155             
6449391   0      3.72319     32.43390        0.975             
6449756   0      8.54370     95.90288        0.220             
6450285   1      3.73908     30.01647        0.915             
6450478   1      3.39575     28.22025        0.545             
6450613   1      7.64415     92.09378        0.970             
6451099   0      4.13783     40.60335        0.990             
6451238   1      3.87785     31.24104        0.765             
6451495   0      5.94277     58.35326        0.115             
6452312   0      4.43424     42.12876        0.025             
6461675   1      8.67712    106.43595        0.230             
6465075   0      7.68437     84.45865        0.160             
6467645   0      6.45052     66.08924        0.200             
6467788   0     12.42835    154.57587        0.320             
6468506   1      3.85232     28.16299        0.780             
6470821   0      8.65745    103.25171        0.175             
6500038   0      5.34360     50.01960        0.095             
6501676   0      4.79581     42.93435        0.090             
6502644   1      8.87419    111.13498        0.150   N         
6502765   1      3.73286     28.86675        0.905             
6503502   1      4.14673     36.85443        0.865   E         
6503973   1      3.76176     31.21245        0.865             
6504725   1      3.77450     33.25055        0.815             
6504840   0      5.32305     50.45857        0.095             
6507437   0     11.26558    130.66812        0.270             
6508028   0      4.60508     40.46165        0.155             
6508197   1      3.80783     26.89611        0.890             
6508579   0      4.03135     35.72828        0.965             
6508804   0      5.67571     53.42450        0.115             
6509096   1      4.03456     42.12445        0.460             
6509135   1      4.19675     37.54260        0.785             
6509511   0      8.42298     88.83560        0.210             
6509652   1      3.70365     31.02244        0.850             
6510183   0      7.65080     82.49871        0.195             
6510527   0      5.88247     56.60966        0.125             
6511119   0      6.02427     55.30615        0.160             
6511926   0      4.45173     39.13449        0.005             
6515400   0     11.70158    139.25069        0.270             
6515466   1      4.53070     37.77963        0.055             
6515646   0      6.49229     66.32871        0.140             
6517255   0      8.01693     92.11083        0.220             
6519705   0     10.12700    108.47951        0.240             
6519843   0      3.84836     33.57094        0.965             
6519891   0      4.28633     36.78089        0.015             
6520037   0      3.77377     34.29604        0.975             
6520808   0      5.21815     45.07340        0.080             
6521094   0      4.56435     46.64510        0.020             
6521236   0      5.33166     47.90715        0.065             
6521501   1      3.20563     25.08572        0.760             
6521563   0      4.46768     41.53021        0.065             
6521571   0      4.58692     42.80578        0.060             
6522489   0     12.00486    155.70145        0.295             
6522553   0      5.68589     56.84626        0.070             
6522569   0     12.90642    158.79924        0.385             
6522643   0      8.42080     84.64839        0.140             
6523278   1      3.92672     32.36623        0.975             
6523301   0      4.40668     41.16671        0.025             
6523986   1      4.16769     34.00492        0.865             
6524873   1      4.09438     40.54584        0.235             
6524945   1      3.68786     28.37063        0.785             
6525651   0     11.03801    126.53642        0.250             
6526384   0     14.94556    188.94967        0.395             
6526403   0      6.46004     63.79954        0.125             
6526417   0      6.96028     70.99879        0.180             
6527100   0      5.12266     49.84372        0.075             
6527211   1      4.07074     28.99733        0.735             
6527225   0      4.67061     44.09980        0.030             
6528474   1      5.12004     50.47054        0.965             
6528816   1      3.46054     27.44958        0.840             
6529078   1      4.51011     38.77972        0.830             
6529808   1      4.13168     36.26240        0.830             
6530166   0      7.52032     82.81648        0.155             
6530423   1      4.42465     31.20587        0.065             
6530474   0      8.83717    104.47423        0.220             
6531162   0     11.78049    139.59274        0.270             
6531550   1      4.69495     44.59071        0.940             
6531581   1      3.31631     23.05493        1.000             
6535394   1      3.21777     25.81975        0.895             
6545339   1      8.82879    112.01125        0.080   N         
6545653   1      4.79539     30.30114        0.465             
6546685   0     12.28772    165.70583        0.295             
6547007   0      4.52292     37.39637        0.065             
6547176   1      3.99556     43.63041        0.030             
6548868   1      4.07345     35.22847        0.890             
6549767   1      3.36995     29.97956        0.930             
6549975   0      9.22160    111.26488        0.225             
6550823   0      5.13401     45.53526        0.060             
6550918   0      4.95835     48.46112        0.075             
6551391   0      5.66265     55.07759        0.095             
6579647   1      4.05634     29.69827        0.965             
6579968   0      5.15149     53.92941        0.060             
6580435   1      3.87614     31.09106        0.900             
6580479   1      4.20977     34.94005        0.890             
6583850   1      4.20209     30.78315        0.275             
6585816   0      5.88713     63.48908        0.060             
6585857   1      3.40063     27.46519        0.545             
6586303   1      3.87569     28.80552        0.955             
6586390   0      5.82416     54.49144        0.175             
6587053   0      7.20622     73.44596        0.205             
6587665   0      5.62960     53.32086        0.115             
6590363   0      3.63402     30.66687        0.980             
6590381   1      5.31752     59.18491        0.055             
6590675   1      3.42592     26.25251        0.750             
6591027   0      5.43138     54.88054        0.055             
6591089   1      4.11355     29.96122        1.000             
6591336   0      2.95807     24.56587        0.910             
6591488   0      8.33422     83.96638        0.200             
6592532   0      7.72083     89.80436        0.160             
6592627   0      4.81848     45.57461        0.035             
6593187   0      6.47276     69.07824        0.105   S         
6593623   0      4.17227     38.13627        0.990             
6593633   0      3.66533     30.94724        0.995             
6593882   0      5.35817     49.49889        0.125             
6595127   1      3.93245     33.44311        0.805             
6595176   1      4.36293     35.42233        0.975             
6595263   1      6.29497     69.54261        0.015             
6595711   0      4.99681     47.69313        0.145             
6599692   0      5.23665     49.39579        0.060             
6599955   1      5.82733     74.10007        0.040             
6600206   1      3.32386     28.74741        0.925             
6600247   1      4.11163     35.45984        1.000             
6603635   0      3.89291     34.31735        0.970             
6604620   0     10.04753    121.26444        0.230             
6604751   0      4.60418     42.24018        0.055             
6604868   0      8.49493     84.63253        0.155             
6605413   0      3.18243     26.02626        0.975             
6605929   1      4.47145     41.86031        0.945             
6605959   1      3.92538     29.99501        0.865             
6606001   1      3.70881     28.01993        0.860             
6606333   0     11.93132    149.82162        0.300             
6606484   0     14.42246    191.15278        0.290             
6606669   0      3.30048     28.58047        0.900             
6607814   1      5.85413     65.25277        1.000             
6610160   1      3.56740     24.34548        0.820             
6610188   0      5.34245     58.23160        0.045             
6610861   1      3.38367     28.47720        0.800             
6611883   1      3.65526     29.70609        0.895             
6612265   0      3.16889     26.78920        0.925             
6612293   0      4.43889     43.58318        0.065             
6612480   0      5.82186     55.79074        0.155             
6612496   0     12.70996    147.70248        0.335             
6612933   0      3.39855     28.18582        0.945             
6613226   0      4.90909     42.07043        0.070             
6613246   1      4.07301     36.34112        0.775             
6613591   1      4.01521     29.59357        0.810             
6614684   0      8.14968     90.50252        0.180             
6614914   0      6.38383     63.06995        0.145             
6615504   0      5.89512     59.08170        0.110             
6615918   0     14.24076    174.30125        0.310             
6616052   1      3.52980     33.74788        0.975             
6619186   0     13.68459    169.10387        0.290             
6619457   0      4.51739     40.52155        0.040             
6619571   0      4.84851     46.39648        0.070             
6620181   0      3.74469     31.74711        0.020             
6620507   1     13.21282    181.77108        0.385   ESN       
6627543   1      8.80283    119.60384        0.180   N         
6627606   1      3.87012     30.45392        0.905             
6629177   0      5.53950     52.38326        0.100             
6634419   1      7.23762     90.71631        0.060             
6635453   1      4.73743     48.70039        0.060             
6635892   1      3.91340     28.27901        0.560             
6635972   1      3.99061     30.40511        0.880             
6664516   0      5.32256     51.61670        0.110             
6664533   0      6.22709     63.19175        0.125             
6665526   0     16.29571    213.24528        0.415             
6668939   1      3.90211     29.65680        0.850             
6669842   1      3.55854     32.50757        0.060             
6670658   1      4.04873     28.24456        0.530             
6671919   1      4.03388     32.74872        0.990             
6672102   0      6.46695     63.96699        0.135             
6675419   0      4.66653     42.26809        0.075             
6676125   0     14.04365    169.13217        0.325             
6677087   0      4.22862     37.56613        0.015             
6677205   0      4.81816     44.38034        0.045             
6677400   0      4.06000     35.29236        0.020             
6677473   1      4.84293     47.69132        0.960             
6677631   1      3.96317     29.21414        0.750             
6677753   0      5.90375     56.08780        0.155             
6678322   1      3.15075     20.43380        0.470             
6678328   1      4.09762     32.28005        0.985             
6678432   0      5.69403     56.11503        0.110             
6679325   0     11.31405    133.12046        0.310             
6680191   1      4.03821     31.88170        0.820             
6680738   0      4.04073     34.45740        0.005             
6681414   0      4.61366     40.58623        0.995             
6681565   0      6.73712     73.46148        0.125             
6688146   0      6.63432     68.63471        0.190             
6688318   1      7.90005     96.68272        0.075             
6688533   1      4.12214     34.39971        0.835             
6688966   1     11.98858    154.39568        0.410   N         
6689123   1      4.75207     47.15377        0.995             
6689139   1      4.03032     29.21535        0.915             
6689376   1      3.91441     32.62777        0.935             
6689398   0      5.25113     53.35068        0.095             
6689815   0      6.06803     59.79397        0.160             
6690165   1      3.14091     22.70120        0.855             
6690480   0      4.68291     45.51951        0.015             
6690523   0     13.52264    181.32171        0.440             
6690733   1      4.08545     33.87745        0.870             
6691011   0      4.95992     44.15123        0.055             
6691913   1      4.02666     29.27086        0.975             
6692150   0     11.23987    134.71667        0.250             
6692313   0      2.98724     23.10627        0.990             
6692672   1      3.90645     31.89012        0.055             
6693095   0      3.20695     26.83181        0.905             
6693110   0      6.59111     68.13365        0.110             
6693224   1      4.15854     31.64991        0.840             
6693406   1      3.93107     30.97632        0.070             
6694150   1      6.46530     79.69654        0.945             
6694635   0      5.62674     56.22780        0.110             
6695465   0     15.06184    195.83168        0.405             
6695808   1      4.03533     34.52522        0.810             
6695851   1      3.70471     28.84350        0.075             
6696436   1      3.19590     25.67606        0.935   E         
6697842   1      3.47446     24.67938        0.005             
6698391   1     13.92766    186.69594        0.310   N         
6698720   0      3.79070     34.88167        0.985             
6698753   0      4.51474     39.64374        0.050             
6698936   0      6.12023     59.43593        0.185             
6700106   0     11.32996    139.72279        0.290             
6700238   1      3.70802     29.12010        0.830             
6700388   0      3.43813     28.16799        1.000             
6701023   0      5.98468     55.58323        0.165             
6701041   0      4.09092     36.74698        0.970             
6701238   1      4.10721     29.73017        0.645             
6701391   0      4.66013     40.43210        1.000             
6706381   1      4.12364     34.00926        0.945             
6706559   1      5.61157     60.51343        0.005             
6706980   0      8.96609    106.55329        0.225             
6707195   0      9.46566    108.56628        0.250             
6707779   0      8.84931    105.08786        0.195             
6708078   0      5.12626     48.16160        0.080             
6716840   1      4.01680     29.67624        0.395             
6717307   1      4.89841     48.29020        0.915             
6719355   1      4.18240     33.47090        0.380             
6719546   1      4.23167     42.82950        0.530             
6751371   0      5.18602     47.41513        0.135             
6755373   0      5.21629     51.40456        0.085             
6755907   0      4.82721     43.11090        0.045             
6755958   0      4.92945     43.03548        0.030             
6756017   1      3.96181     31.60162        0.965             
6756648   1      6.70934     82.05082        0.075             
6756908   1      3.50522     26.46333        0.830             
6757332   0      6.47998     64.42479        0.170             
6757928   1      7.89333     95.33678        0.065             
6758204   1      4.43550     30.52548        0.955             
6761651   0     10.87270    136.61364        0.270             
6761672   1      3.52233     31.25872        0.690             
6761814   1      3.79309     31.84511        0.985             
6762079   0     11.15943    129.60545        0.275             
6762210   1      3.98797     29.64330        0.820             
6762328   1      3.62797     28.67696        0.855             
6762434   1      2.98442     22.22719        0.935             
6763459   0     12.63320    157.29025        0.220             
6763633   1      8.88526    109.75689        0.080             
6764262   0      6.17888     61.01646        0.115             
6764288   0      7.88538     89.04304        0.180             
6764361   1      3.31081     25.83413        0.680             
6764382   1      3.46946     29.63008        0.885   E         
6764497   1      4.08577     30.08769        0.820             
6764890   0      5.74845     54.07498        0.115             
6765116   0     15.36694    191.32313        0.380             
6767347   1      3.78909     28.96568        0.765             
6767610   0      4.19460     34.42843        1.000             
6767829   0      6.29446     60.28803        0.165             
6768448   0      5.85342     67.04243        0.070             
6768654   0      5.26294     50.65158        0.075             
6773751   0      5.67581     57.56279        0.105             
6773907   1      4.32925     29.86588        0.670             
6774006   1      3.20607     26.44312        0.795             
6775649   0      4.64592     42.49727        0.070             
6775809   0      4.77939     43.42712        0.075             
6776335   0      5.63387     54.04109        0.130             
6777074   0      5.82608     57.61426        0.105             
6777373   0      7.56998     77.28904        0.190             
6777411   0      2.91249     25.28685        0.980             
6777790   0      5.23786     47.42486        0.060             
6777888   1      4.09507     32.10688        0.850             
6777971   1      6.90910     79.05897        0.960             
6778029   1      4.10947     28.87435        0.800             
6778474   1      3.80560     30.24080        0.940             
6778606   1      3.61354     26.54087        0.300             
6779144   1      3.43466     29.59358        0.880             
6779376   0      6.88816     69.52687        0.170             
6779477   0      4.93657     43.29425        0.090             
6780222   0     11.40616    128.95490        0.275             
6780309   0      5.68548     54.73412        0.085             
6780396   0     10.00874    115.20220        0.270             
6780411   0      5.48889     51.61974        0.145             
6781201   1      3.57748     33.31634        0.870             
6782167   0     13.13225    169.02715        0.370             
6783906   0      9.79113    118.10830        0.255             
6784915   1      4.20711     31.44090        0.720             
6785379   1      4.13832     32.98226        0.775             
6785484   0      4.45699     40.21771        0.015             
6785903   1      3.74460     28.06620        0.830             
6785941   1      3.95944     30.88528        0.870             
6786760   1      3.88479     29.09335        0.680             
6790108   0      4.38119     38.76943        0.015             
6790283   0      4.22923     38.94082        0.990             
6790379   1      4.36382     28.85056        0.965             
6790739   0     11.82787    150.62085        0.305             
6790772   0     13.79394    185.95049        0.345             
6791445   0      4.54563     46.33748        0.030             
6792186   1      3.03362     28.81939        0.640             
6792251   1      4.41672     41.19761        0.890             
6792546   0      5.56368     59.59790        0.080   S         
6793326   0     14.11628    191.13522        0.345             
6794035   1      4.53600     43.23275        0.995             
6795089   0      6.03784     58.69235        0.085             
6801204   0     12.90498    169.22148        0.340             
6801454   1      5.06747     41.72978        0.910             
6801561   0      5.09946     49.26472        0.765             
6804893   0     12.69887    155.94966        0.310             
6805631   0      4.61278     42.35527        0.025             
6806125   1      3.43191     31.17955        0.270             
6836459   0      5.26095     48.99283        0.120             
6836772   0      5.48178     51.32412        0.100             
6836849   0      4.44730     37.90285        0.065             
6838375   0     14.34074    181.50879        0.350             
6838420   1      3.47085     30.42201        0.940   E         
6841322   0      3.66207     31.19382        0.980             
6841356   1      4.53560     30.72785        0.785             
6841449   0      4.87641     44.63275        0.055             
6841636   1      3.75771     26.92803        0.685             
6842824   1      3.94053     31.33326        0.750             
6843557   0      4.83979     48.40113        0.040             
6843567   1      4.12148     36.54936        0.960             
6843705   0      3.48947     30.69677        0.960             
6844373   0      5.76114     55.05902        0.105             
6846522   1      3.62317     28.21428        0.830             
6846551   0      4.04213     36.31361        0.050             
6846974   0      4.54453     38.02554        0.020             
6847261   0     11.42532    133.28224        0.275             
6848793   1      3.76671     26.75442        0.895             
6849237   1      3.88510     30.01510        0.990             
6850177   0      4.64695     45.41719        0.025             
6850286   0      9.64924     98.87541        0.185             
6850446   0     13.53555    167.26661        0.305             
6850464   1      3.83651     33.85430        0.015             
6850665   0      8.35299     95.10060        0.185             
6851327   0      5.61583     51.56007        0.110             
6851819   0      5.45166     50.41313        0.140             
6852570   0      4.00123     35.71005        0.970             
6852624   0      7.09956     75.06719        0.205             
6852891   0      3.67925     31.11668        0.990             
6853040   1      4.05183     30.35117        0.730             
6853235   1      4.09390     31.27724        0.840             
6853465   0      7.47696     86.28598        0.135             
6854423   1      3.69785     26.14797        0.825             
6859239   1      3.63299     28.27728        0.935             
6859548   1      3.82692     28.00655        0.780             
6859557   0      7.28390     71.42159        0.195             
6860123   0      3.69864     31.40412        0.990             
6860127   1      4.41846     39.00211        1.000             
6860650   0      3.98361     36.55552        0.975             
6861149   1      4.20597     33.89319        0.925             
6861270   0      5.27240     56.38186        0.040             
6861712   0     11.90278    147.23197        0.290             
6863185   0      5.64541     58.23160        0.085             
6863866   1      3.35297     25.28087        0.955             
6864298   1      4.00675     26.82077        0.840             
6864746   1      3.90066     31.38600        0.850             
6864794   0      9.75079    106.98021        0.205             
6864897   1      4.18070     40.34022        0.855             
6865257   0     14.96694    187.79032        0.360             
6865409   1      4.00017     28.44531        0.835             
6865501   0      4.76734     44.78538        0.075             
6866002   0      3.25162     31.22530        0.905             
6866251   1      7.13356     92.44011        1.000             
6866288   0      4.42764     39.29481        0.015             
6866396   1      4.60346     43.04007        0.885             
6866683   0      6.78144     67.56740        0.170             
6867429   1      3.84642     27.19480        0.725             
6867726   0      6.08792     58.97150        0.125             
6867756   1      3.15539     21.93882        0.870             
6869563   0     14.62220    188.52200        0.320             
6869687   0      6.41240     63.39509        0.165             
6869770   0      6.57874     64.47264        0.170             
6869780   1      3.71963     30.97571        0.850             
6870779   0      5.50623     52.30454        0.135             
6870872   1      3.46675     28.79427        0.495             
6871057   1      4.06679     33.50613        0.875             
6871105   0      5.35546     48.92292        0.090             
6871451   1      3.75561     28.03373        0.760             
6871472   1      3.24877     24.42453        0.770             
6871557   0      6.02983     57.83804        0.145             
6876015   0      4.94590     48.98343        0.015             
6876382   0      4.92557     49.17307        0.060             
6876395   1      3.59153     29.92031        0.935             
6877259   1      3.66813     27.49247        0.920             
6877295   0      5.35384     50.25305        0.080             
6878002   1      3.30221     26.93725        0.810             
6878959   1      3.91331     30.42243        0.835             
6878967   0      5.32108     49.17013        0.095             
6879252   0      4.08556     35.39562        0.045             
6879852   1      3.66247     30.68141        0.840             
6880418   1      2.95343     28.07131        0.585             
6881454   1      3.96488     28.92729        0.800             
6887430   0      7.22854     77.41029        0.160             
6888104   1      4.30425     36.94122        0.930             
6888930   0      3.42455     33.77426        0.235             
6890257   0      5.33917     52.22734        0.120             
6921876   0      4.69833     39.80668        0.085             
6922096   1      4.07276     30.98815        0.715             
6923453   1      3.85231     29.24820        0.765             
6925082   0      3.58255     30.94150        0.995             
6927381   1      4.06777     33.60226        0.910             
6928249   0      3.93314     33.00766        0.975             
6929280   1      4.01851     34.13660        0.930             
6929729   0      6.06565     64.37648        0.125             
6933182   1      3.75598     26.54902        0.700             
6933666   1      3.85505     33.08772        0.935   E         
6934801   1      3.85088     30.60342        0.805             
6935210   0      5.90346     57.42794        0.125             
6935260   0      4.59509     42.78759        0.040             
6935470   1      3.97698     27.85640        0.935             
6936796   1      3.19236     22.60627        0.950             
6937257   0      6.18726     60.64031        0.145             
6938045   0      6.58247     65.08425        0.180             
6938892   1      3.73820     31.46069        0.825             
6939060   1      3.44580     29.65894        0.925             
6939158   0      3.38996     30.02845        0.950             
6939574   1      3.86062     30.78677        0.800             
6939699   0      3.82910     30.53581        0.025             
6940068   1      3.86798     33.31301        0.820             
6940380   0      6.59219     67.38376        0.140             
6945120   0      4.68499     41.46544        0.030             
6945570   1      3.18146     23.09702        0.610             
6945804   1      6.69890     67.95650        0.705             
6946219   0     10.72361    124.33274        0.260             
6946519   0      8.53293     96.21832        0.230             
6946672   0      3.57955     32.96958        0.780             
6946910   0      5.16806     53.87017        0.055             
6946938   0      5.12762     44.97577        0.040             
6948001   0      5.10823     47.96814        0.100             
6948219   0      3.40064     28.51759        0.940             
6948792   0      5.14204     45.43595        0.050             
6949064   1      4.08606     35.43581        0.860             
6949354   1      3.06956     23.87091        0.155             
6949692   0      5.61990     55.27272        0.080             
6949972   1      4.73705     31.30103        0.585             
6950871   1      4.17478     28.57300        0.175             
6950976   0      5.70530     54.80760        0.120             
6951289   0      9.28049    111.04778        0.220             
6951680   0      6.00950     58.83973        0.085             
6952355   0      9.68882    113.14153        0.230             
6952527   1      4.44672     39.43889        0.970             
6952984   0      6.46210     66.56816        0.165             
6953124   0      9.83323    108.12218        0.275             
6953271   0      7.23356     79.56162        0.145             
6953424   0      4.53024     42.03566        0.110             
6954859   0     14.08648    189.22516        0.350             
6955037   0      6.05615     61.10408        0.125             
6955215   0      4.77420     45.36272        0.060             
6955441   0     11.13279    141.81024        0.250             
6955557   1      2.84925     21.90329        0.965             
6956123   1      3.48988     25.43817        0.645             
6956176   1      4.13334     28.29543        0.815             
6956358   0      4.00770     33.52038        0.015             
6956661   0      9.02587    113.57196        0.230             
6956774   1      8.65007    111.92874        0.110   N         
6960265   0      4.31608     38.23214        0.990             
6960452   1      4.09832     29.11267        0.915             
6961060   1      4.08399     36.19405        0.990             
6961071   0      9.57106    113.55871        0.250             
6961540   0      5.29818     52.08856        0.105             
6962154   0      9.60184    117.77505        0.235             
6963528   0      2.87373     23.65261        0.920             
6964342   0      4.38996     40.69443        0.005             
6964487   1      4.07767     28.70669        0.790             
6964709   1      5.00068     32.96772        0.955             
6965010   1      4.48708     42.56798        0.020             
6965362   0      8.30171     96.28940        0.185             
6965806   1      4.06882     28.91842        0.630             
6974745   0      5.55742     53.41181        0.175             
6976451   0      7.81735     87.98532        0.170             
7006903   0      5.14420     45.44333        0.040             
7007173   1      4.61360     41.80994        0.015             
7007370   1      3.96610     35.25469        0.965             
7008049   1      5.02456     45.53249        0.080             
7014001   1      4.53497     40.17921        0.880             
7014370   0     10.32563    121.02295        0.275             
7014908   0      7.88697     86.63363        0.190             
7014958   0      6.33592     67.87914        0.110             
7017437   0      5.71605     53.87017        0.115             
7017673   0      5.49674     50.35177        0.120             
7018152   1      3.80141     33.61311        0.960             
7018252   1      3.56232     27.99021        0.865             
7018504   0      5.43827     49.71968        0.100             
7018977   1      4.04537     31.48871        0.990             
7019157   1      3.48660     27.90050        0.925             
7019247   0     13.43631    168.96218        0.320             
7019493   0     12.52235    149.36301        0.350             
7019953   1      4.31195     29.69040        0.885             
7020373   0      6.18169     58.64971        0.160             
7020392   1      3.98193     30.27330        0.880             
7020702   0      4.46723     39.07848        0.090             
7021217   1      3.88491     29.84565        0.835             
7021743   1      4.01241     37.11445        0.935             
7022217   1      3.05879     21.83217        0.960             
7022581   0     14.28820    195.88940      -99.000             
7023145   1      3.37020     33.04079        0.075             
7023331   1      3.99648     36.09697        0.920             
7023575   0      9.39744    130.61574        0.185             
7024001   0      6.43278     64.74024        0.165             
7024018   1      6.60773     79.83822        0.995             
7024830   1      4.11680     35.31179        0.815             
7025860   1      3.90133     32.18206        0.810             
7026203   1      3.38650     26.25250        0.760             
7030781   1      4.40342     41.00833        0.875             
7032043   1      4.02502     30.12290        0.740             
7032485   0      5.20050     51.97395        0.070             
7033059   0      3.22524     27.00630        0.970             
7033381   1      3.99537     30.38307        0.835             
7033467   0      6.45467     72.85641        0.120             
7033996   0      4.50291     38.16797        0.015             
7034877   0      4.67058     42.22331        0.060             
7035157   0      4.87553     43.30816        0.045             
7035184   1      3.51818     31.69758        0.945             
7035280   1      3.95574     29.46271        0.925             
7035696   1      6.86994     79.72802        0.015             
7036099   0      5.88680     64.00124        0.085             
7036278   0      4.35169     39.19982        0.090             
7036344   0      4.12636     36.88664        1.000             
7036545   0      6.44577     63.78855        0.150             
7036588   1      3.98310     33.04772        0.885             
7036594   1      3.10884     23.55350        0.940             
7036704   0     15.10989    190.29897      -99.000             
7036935   0      9.70973    109.82163        0.210             
7037160   0      7.57212     77.24146        0.180             
7037585   0      5.93877     58.16958        0.100             
7038017   0      4.25472     38.55519        0.025             
7038041   1      4.43682     29.72189        0.785             
7038066   0      9.02730    105.33218        0.230             
7039383   0      4.64615     44.54688        0.090             
7039395   0      3.77796     32.84233        0.015             
7039616   1      4.23833     27.59496        0.665             
7040879   0      5.98878     56.72032        0.145             
7041086   0      5.22683     52.06415        0.095             
7041602   1      3.76922     29.52470        0.790             
7041651   1      3.17111     25.94055        0.790             
7041834   1      4.27543     36.45182        0.895             
7044886   1      4.25349     44.66155        0.890             
7045072   0     15.52263    189.55086      -99.000             
7045640   1      4.31304     40.02482        0.940             
7046854   0      3.23131     26.31680        0.060             
7046960   1      3.09538     25.66951        0.765             
7047561   1      4.20264     35.51881        0.790             
7047716   1      4.53826     40.00061        0.030             
7048773   0      6.00304     59.37482        0.145             
7048889   0      3.77126     31.20169        0.055             
7049756   1      4.14182     41.30606        0.875             
7050921   0      4.77141     45.74315        0.775             
7051121   1      8.90039     96.48900        0.610             
7052183   0      6.14555     57.29158        0.075             
7052311   1      4.70730     53.52459        0.885             
7053383   0      6.86397     68.54296        0.175             
7060269   0      3.19666     27.00451        0.935             
7090906   1      3.01879     24.68083        0.880             
7091790   1      4.81373     42.22458        0.805             
7092067   0      5.38140     51.38360        0.105             
7092143   0      9.82036    113.35025        0.260             
7093179   0      3.68219     30.66644        1.000             
7093198   1      4.09148     35.65472        0.790             
7094142   0      4.19417     38.03341        0.030             
7095221   1      3.72633     26.73831        0.840             
7097136   1      4.37965     41.25367        0.935             
7098252   1      3.28991     24.61560        0.775             
7098510   1      4.32561     37.45028        0.830             
7100768   1      3.64713     25.05423        0.560             
7101002   1      4.16990     31.20956        0.820             
7101878   1      3.79987     29.00546        0.800             
7102156   0      6.60951     65.33009        0.135             
7102213   1      3.97542     38.47473        0.865             
7102567   1      4.10422     30.94981        0.795             
7103379   1      3.83636     31.48871        0.765             
7103784   1      4.55369     30.83961        0.760             
7103951   1      5.01986     53.64266        0.005             
7104797   0      6.19498     60.61239        0.195             
7105595   0     12.47800    152.84418        0.295             
7106052   0      5.34464     48.03832        0.075             
7106197   1      3.80106     31.69408        0.870             
7106642   1      3.10947     21.86629        0.925             
7106647   0      4.84089     43.63149        0.080             
7106652   1      4.20815     30.50859        0.810             
7106930   1      2.86331     22.08784        0.955             
7108548   0      3.80750     31.44233        0.995             
7108646   1      3.75437     30.24139        0.955             
7108905   1      3.93205     33.91450        0.960             
7109064   1      5.74760     62.62377        0.875             
7109120   0      5.96584     60.39620        0.100             
7109722   0      5.86446     57.13806        0.110             
7110521   0      3.01377     24.90362        0.915             
7115849   1      3.72316     30.15439        0.820             
7116721   1      4.52912     50.32028        0.895             
7117362   0      5.65886     55.27911        0.095             
7119181   0      6.21723     67.61321        0.135             
7119652   0     10.89048    129.94487        0.250             
7119903   0      3.86399     32.27659        0.985             
7120490   0      4.69058     44.95352        0.040             
7120976   0      4.78172     42.59482        0.055             
7121759   1      3.85811     30.15752        0.970             
7121872   1      3.94577     29.08947        0.785             
7122098   1      5.26418     52.83090        0.055             
7122713   1      3.45981     28.08299        0.830             
7122919   0     10.82925    134.60460        0.250             
7123055   0      4.84966     45.94940        0.075             
7123197   0     14.57594    181.12884        0.360             
7123870   0      9.31918    108.73212        0.255             
7124394   0     11.40966    137.74991        0.285             
7124573   1      3.91284     31.46803        0.850             
7125553   1      3.63563     30.34188        0.855             
7125569   0      4.64064     40.45829        0.990             
7126124   1      3.13168     23.46715        0.795             
7129766   1      3.02829     26.02114        0.955   E         
7129930   0      4.35566     41.04210        0.045             
7130900   0      4.95065     49.33817        0.050             
7131376   1      4.13687     35.04341        0.955             
7132242   1      4.35385     38.01402        0.995             
7132791   1      4.20136     33.45179        0.895             
7133237   1      4.22917     34.89535        0.870             
7134769   1      4.65784     44.28636        0.775             
7134983   1      3.92324     32.44275        0.020             
7173104   0     14.45419    177.92742        0.335             
7173546   0      7.13180     74.74794        0.175             
7174813   0      7.07585     70.24164        0.145             
7175067   1      4.13162     34.67142        0.910             
7175316   1      3.71148     40.64776        0.995             
7175330   1      4.08551     27.88750        0.895             
7175869   1      4.11018     31.61471        0.890             
7176062   0     10.72974    123.46957        0.255             
7177015   0      7.40825     83.10364        0.180             
7177292   0      4.44637     39.23727        0.015             
7177686   0      5.95624     55.94320        0.155             
7183922   1      3.38052     28.48830        0.950   E         
7184042   0     10.16585    116.51668        0.245             
7184075   1      3.58969     28.09398        0.895             
7184162   1      3.99238     35.08972        0.935             
7184521   0      4.16216     37.19404        1.000             
7184972   0      8.34302     84.83078        0.150             
7184978   0      3.93202     34.97867        0.010             
7185001   1     14.64180    188.35932      -99.000   ESN       
7185488   0      9.70680    107.42832        0.220             
7185710   0     12.66865    145.41061        0.275             
7186101   1      3.32432     23.81881        0.820             
7186542   0      4.27256     41.36670        0.020             
7187850   0      4.73157     42.04707        0.075             
7188107   0     14.93261    186.95763      -99.000             
7188178   0      4.70860     38.58901        0.060             
7188323   0     11.23270    136.18072        0.260             
7188504   1      3.96418     30.82387        0.875             
7188690   1      3.57386     34.09784        0.810             
7188818   1      4.00836     31.28739        0.890             
7188950   0      4.47887     41.55866        0.045             
7189887   1      3.89863     30.25007        0.025             
7190942   1      3.80457     28.54080        0.845             
7191814   0      7.05111     71.67436        0.150             
7192311   1      3.98362     34.14179        0.840             
7192546   0     10.29735    120.51729        0.285             
7199272   1      3.79761     29.53257        0.860             
7199624   1      3.83858     30.36733        0.820             
7199900   0      4.94726     44.58434        0.060             
7200117   0      5.54824     58.11353        0.040   S         
7200133   0      4.23416     40.05686        0.990             
7200381   0     10.92463    119.67668        0.295             
7200564   0      4.51509     41.69828        0.060             
7200574   1      3.99564     32.98846        0.890             
7202196   1      3.57299     24.35440        0.825             
7202417   0     14.93915    183.17216      -99.000             
7202701   1      3.79917     29.92158        0.850             
7204652   1      3.30082     23.07827        0.820             
7204851   0      3.98500     35.19586        0.010             
7205224   1      3.63647     31.61005        0.955             
7205272   0      4.90713     43.62254        0.035             
7205313   1      4.44267     29.93441        0.765             
7205325   0      5.83954     58.97244        0.085             
7205344   1      3.90259     34.11196        0.990             
7205397   1      3.64488     29.64318        0.930             
7206323   0      3.20533     25.26235        0.965             
7206933   1      3.90082     28.92226        0.545             
7207251   1      4.69651     43.55230        0.930             
7207371   0      4.93766     46.76774        0.065             
7211103   0      4.61018     40.70283        0.005             
7211248   1      3.31819     26.87248        0.965             
7211802   1      4.45582     41.14309        0.840             
7212057   0      5.17224     51.13172        0.025             
7212114   0      6.11360     62.37055        0.140             
7212148   0      4.98490     46.69671        0.145             
7212904   0      4.18617     37.60666        0.020             
7213282   1      3.73481     31.97121        0.900             
7213311   0     10.84768    129.17722        0.265             
7214788   0     13.09430    171.57541        0.325             
7214916   0      8.01221     99.18708        0.190             
7215396   0      2.96131     24.80235        0.905             
7215409   0      9.40672    114.88895        0.195             
7215938   0      6.42453     67.90650        0.125             
7217486   1      7.15297     88.79572        0.125             
7217665   1      8.10483    103.52285        0.130   E         
7218911   1      3.94062     33.38999        0.880             
7221608   0      3.32671     30.48540        0.930             
7255270   1      4.74456     48.26401        0.930             
7255651   1      3.08615     23.08609        0.835             
7255674   1      4.95980     52.95009        0.955             
7256461   1      3.92995     33.94228        0.005             
7257814   0      3.74995     30.68821        1.000             
7258268   1      3.99426     31.02942        0.145             
7259237   0     13.65920    174.26431        0.285             
7259558   1      3.31159     24.25096        0.995             
7259653   0      4.37078     40.48134        0.025             
7260306   0      3.84869     33.97898        0.010             
7265067   0      5.00087     48.46181        0.060             
7265497   1      3.80347     29.81515        0.765             
7265771   1      3.11948     21.59794        0.855             
7265993   0     13.78516    184.21647        0.345             
7266262   1      3.78710     27.80919        0.850             
7267593   0      5.08943     47.21195        0.040             
7267753   0      6.87739     69.19531        0.170             
7269400   1      3.59160     36.11686        0.995             
7269710   0      3.46560     29.99800        0.060             
7269752   1      3.96848     28.38084        0.670             
7270921   1      3.90769     31.01037        0.915             
7271705   0     10.88278    122.35708        0.270             
7272020   1      4.46650     39.01731        0.850             
7272257   1      3.02353     24.07032        0.955   E         
7272640   0     14.04138    179.80447        0.280             
7272709   1      4.07566     34.63084        0.970             
7273199   1      4.14128     27.50108        0.460             
7281649   1      3.43642     24.53680        0.765             
7282332   1      4.01518     32.20089        0.840             
7282526   0      6.65225     64.62520        0.195             
7283651   0      2.99900     23.16851        0.900             
7283962   0     10.07244    116.22068        0.270             
7284075   1      3.79085     29.52505        0.945             
7284546   0      6.08411     60.03669        0.070             
7284718   0     14.11181    172.05654        0.330             
7284724   0      3.63238     30.73798        0.975             
7285319   0      8.41429    101.96837        0.225             
7285617   1      5.03047     45.57563        0.115             
7285867   0      5.35298     55.20704        0.080             
7286741   0      5.89482     57.37364        0.100             
7286832   0     11.18784    132.04007        0.240             
7287368   0      3.96297     35.82072        0.970             
7287713   0     12.43676    156.86640        0.265             
7288250   1      4.10972     30.24706        0.795             
7289285   1      3.68871     26.00874        0.735             
7289348   0      5.59228     58.46265        0.120             
7292357   0      4.40287     40.49745        0.945             
7292816   1      4.09800     34.55956        0.935             
7292836   1      4.05837     34.00637        0.260             
7297940   1      8.10717    101.56291        0.120             
7298034   0      9.67250    118.26216        0.220             
7300075   1      5.02121     53.63968        0.600             
7303187   1      3.33434     26.26640        0.800             
7305252   0      5.67051     55.30693        0.110             
7335713   0     13.77536    159.15693        0.275             
7335868   1      8.60199     85.66020        0.125             
7337523   0      4.20087     36.87782        0.035             
7338137   0      6.13917     64.12729        0.135             
7339539   0     13.11935    158.94768        0.295             
7339602   1      3.81750     27.22754        0.320             
7339667   0      9.82058    113.91206        0.255             
7340618   1      3.67454     25.69508        0.805             
7340724   0     10.59568    129.35633        0.250             
7340789   0      6.52154     65.72413        0.155             
7345204   0      4.99775     48.10608        0.085             
7345537   0      5.61142     52.75539        0.120             
7345918   0      7.14167     71.24872        0.170             
7346273   0      5.03650     44.97812        0.075             
7346365   0      5.29220     52.37538        0.060             
7346442   0      5.22173     48.61292        0.050             
7346684   1      3.34276     26.93242        0.945   E         
7346917   0      5.77303     57.58695        0.100             
7347076   1      7.20818     89.62864        0.125             
7347189   1      4.08254     41.33200        0.960   E         
7347195   0      3.50375     29.59984        0.995             
7347294   0      5.07864     46.59361        0.080             
7348483   0     10.04519    112.08734        0.255             
7348732   0      5.40063     50.37941        0.100             
7349134   0      6.09490     61.63934        0.115             
7350025   1      3.84235     32.20417        0.835             
7350211   1      4.03840     30.13119        0.245             
7350673   1      4.30662     33.23988        0.830             
7350769   1      7.09742     89.31398        0.985             
7351098   1      8.79458    114.67643        0.225   N         
7351508   0     11.70092    144.07559        0.270             
7351548   0     15.05279    197.40066      -99.000             
7351610   0      5.89967     58.70174        0.075             
7351707   0     12.75779    154.28465        0.335             
7352442   0      6.81955     68.92631        0.170             
7352503   0      7.71686     80.74666        0.190             
7352824   0      4.69191     42.81907        0.045             
7352995   1      6.64974     64.37052        0.130             
7353036   1      4.79950     31.42208        0.770             
7353679   0      7.56399     78.65788        0.165             
7353826   1      3.79592     31.96278        0.805             
7354032   0     11.40414    130.65226        0.285             
7354098   0      4.44232     40.01703        0.035             
7357171   0      9.31265    100.27115        0.250             
7357296   1      4.01738     30.96259        0.790             
7364232   0      5.60613     52.91063        0.110             
7365146   1      3.66519     31.17541        0.900             
7365262   0      5.02512     43.37167        0.050             
7365386   0     10.42861    125.04085        0.270             
7365468   0      4.63834     44.36181        0.085             
7366121   1      4.56400     44.97640        0.035             
7366251   0      3.96379     32.66524        0.975             
7366363   1      4.16451     35.13634        0.750             
7367035   0      5.63325     52.28807        0.095             
7367400   1      8.24894    102.57043        0.105             
7367466   0      5.19350     49.66228        0.085             
7367560   0     13.04050    153.47388        0.355             
7368002   1     13.05029    191.80307      -99.000   N         
7368197   0      3.89839     32.34078        0.600             
7368345   0      5.88200     56.47270        0.145             
7368363   1      3.56583     30.07472        0.950             
7368584   1      5.27511     49.34563        0.995             
7368867   0     11.06758    119.59737        0.265             
7369303   0      5.12133     49.44088        0.070             
7369781   0      4.74134     45.27221        0.015             
7369819   1      4.10428     32.34077        0.810             
7373200   0      5.89724     55.96944        0.070             
7373755   1      8.67970     92.38176        0.145             
7374005   1      5.36569     55.31136        0.985             
7374855   1      3.66057     35.29474        0.955             
7374869   0     11.55216    145.01026        0.280             
7375177   1      6.11401     73.05319        0.025             
7375225   0     10.90603    136.45621        0.255             
7375852   0      4.50694     42.04829        0.025   S         
7377737   0      8.65887    104.30611        0.170             
7378432   0     11.00369    136.32920        0.240             
7378708   1      3.75298     29.15047        0.065             
7379515   0      4.65414     43.32610        0.050             
7381495   0     12.54274    145.55672        0.320             
7382407   0      4.75746     44.86620        0.035             
7383850   1      3.53305     34.73491        0.020             
7384966   1      8.40834    103.94003        0.085             
7387590   0     12.73622    140.21100        0.280             
7416433   1      2.84065     21.48691        0.430             
7416455   0      6.55296     63.45942        0.185             
7417126   1      8.16002     84.13291        0.155             
7417186   0      5.60554     50.83191        0.115             
7417685   0      3.13188     25.72507        0.925             
7418076   0      9.04081     96.17116        0.260             
7418096   1      4.03902     30.78556        0.005             
7418687   0     15.08824    181.73946        0.340             
7418864   1      3.80807     28.83469        0.905             
7420646   0      4.15149     39.67785        0.035             
7427790   0      6.56098     67.01282        0.165             
7428931   1      3.38387     25.18769        0.790             
7429055   0      6.11099     59.79094        0.115             
7429607   0      4.31137     39.00399        0.030             
7430037   1      2.93691     24.11737        0.920             
7430067   0      9.55823    110.96279        0.230             
7430868   0      5.66794     54.04409        0.135             
7431665   0      5.46061     53.37503        0.090             
7431712   0      7.52670     81.23817        0.170             
7432184   1      4.25124     30.50006        0.925             
7432909   0     13.90184    171.36526        0.310             
7433459   1      4.02345     30.61106        0.825             
7433813   0      2.98428     23.89682        0.965             
7433870   0     10.08189    111.93667        0.260             
7433988   0      4.19978     37.77593        0.010             
7434010   0      7.05347     69.54164        0.165             
7434109   0     13.60113    179.55675        0.335             
7434436   0      5.03633     51.94111        0.010             
7434457   1      5.53452     59.60037        0.840             
7434573   1      6.65286     79.04614        0.070             
7434916   1      4.16385     31.33275        0.830             
7435143   0      6.16626     63.04094        0.125             
7438781   0      6.42521     65.67206        0.120             
7439726   0      6.73590     66.42374        0.180             
7440161   1      3.88183     24.02276        0.840             
7440390   0     13.08544    168.16719        0.315             
7440759   0      3.78063     34.03785        0.945             
7444985   0      4.44919     40.26287        0.035             
7445517   0      5.90529     64.14144        0.060             
7445518   0      7.64791     88.19750        0.160   E         
7445653   1      3.77508     31.57164        0.890             
7445698   0      4.15164     40.41106        0.010             
7445982   1      4.00307     29.60340        0.715             
7446011   1      9.27488    119.39007        0.120   N         
7446090   1      3.92594     35.28802        0.135             
7446517   0     11.04936    135.83438        0.260             
7446824   1      3.40926     25.23460        0.975             
7447051   1      4.01720     27.82561        0.645             
7447703   0      3.98647     37.82929        0.995             
7448051   0      3.81643     33.59455        0.980             
7448329   1      4.06325     39.19102        0.905             
7449151   0      9.52723    107.34651        0.255             
7449159   0      7.11944     78.29545        0.140             
7449179   0      6.87783     76.47653        0.135             
7450059   0      4.89674     48.06126        0.045             
7450123   1      3.45141     26.08622        0.765             
7451247   1      3.45448     26.04891        0.825             
7455219   1      3.88281     28.92514        0.810             
7456520   0      4.98184     44.69599        0.080             
7458106   0      4.64713     44.47437        0.050             
7458302   1      3.62398     24.87382        0.805             
7461393   1      3.44718     28.10902        0.950             
7461601   0      5.51948     49.79865        0.090             
7461707   0     10.72867    134.98147        0.265             
7461851   0      3.18996     26.72442        1.000             
7462181   0     14.41130    176.48946        0.365             
7462845   0      4.84129     48.37608        0.050             
7464220   0      8.66881    105.86494        0.195             
7464560   1      4.43521     41.23407        0.840             
7465477   0      9.41891    108.28346        0.235             
7465993   1     10.35989    140.82477        0.160   N         
7467807   1      4.07687     27.71455        0.705             
7468404   1      6.69759     77.81531        0.025   S         
7499677   1      3.76204     27.33744        0.870             
7499808   0      3.61509     29.72263        0.050             
7500388   0      4.67074     40.38745        0.025             
7501516   0      7.84879     87.16515        0.195             
7502070   0      4.00077     33.93613        0.005             
7502686   0     16.94215    229.88809      -99.000             
7504841   1      3.74591     28.21429        0.015             
7505801   0      6.73735     70.54034        0.200             
7510190   1      3.35459     26.10445        0.095             
7510918   0      4.03680     32.90586        1.000             
7511279   1      4.29112     39.43722        0.870             
7513482   1      4.35976     39.63591        0.950             
7514397   1      3.30373     21.30751        0.865             
7514581   0     12.21440    138.28783        0.260             
7514596   1      3.98838     30.83305        0.895             
7515107   1      3.81755     28.73473        0.730             
7515278   0      5.96965     55.04496        0.110             
7516024   0     10.50661    119.98786        0.270             
7516351   0     13.09671    156.22665        0.355             
7517638   1      3.84460     30.70889        0.780             
7518281   0      4.68769     41.04903        0.065             
7518518   0      5.72258     56.75994        0.110             
7522091   1      3.51694     24.74416        0.755             
7522231   0      6.07284     60.32610        0.090             
7522273   1      4.45416     31.91321        0.950             
7523016   0     13.84882    161.63607        0.295             
7523348   1      3.80229     28.66003        0.865             
7523875   0      7.67723     86.03290        0.175             
7524005   1      3.95719     34.25621        0.950             
7529478   1      3.84396     33.77568        0.060             
7529928   0      3.47161     29.22130        0.095             
7530401   1      3.89310     31.45136        0.770             
7530496   0      5.35515     54.31491        0.085             
7530849   0      8.74920    103.87063        0.205             
7531332   0      7.87023     88.58319        0.200             
7531871   0      4.61253     40.65111        0.035             
7532570   1      3.15090     23.60959        0.890             
7532726   0      6.74522     66.65446        0.180             
7533463   0      5.17925     51.07993        0.040             
7533804   0      5.63308     60.45046        0.095             
7534243   0      4.40982     41.19528        0.055             
7537395   0      3.73282     30.74721        0.985             
7539174   0      5.04398     46.04581        0.035             
7539332   1      4.74284     42.94336        0.075             
7539399   0      7.75139     82.85266        0.215             
7541349   1      4.72512     48.12801        0.830             
7541458   0      5.85810     58.31847        0.070             
7543102   0      7.76793     85.15132        0.170             
7545937   0     10.48119    143.75875        0.210             
7547646   1      5.48972     62.30278        0.145             
7547964   0      5.57250     56.74012        0.125             
7549460   1      5.23355     55.06660        0.750             
7581045   0      4.54231     38.66368        0.080             
7581076   1      3.87933     33.16073        0.985             
7581869   0     15.09607    190.47668      -99.000             
7583651   1      3.74623     29.21421        0.875             
7583780   1      4.19298     34.23840        0.900             
7585107   0      5.30491     49.35881        0.120             
7585640   1      4.83427     45.16466        0.055             
7587353   0      3.54775     28.00595        0.825             
7587374   0     11.30079    142.20813        0.295             
7587763   0      4.22866     37.08887        0.050             
7587773   0      6.62008     67.96652        0.140             
7588155   0      3.89305     37.44115        0.935             
7591311   1      3.66359     36.64492        0.965   E         
7591642   1      3.74188     28.89541        0.855             
7592311   0     13.47545    170.35150        0.330             
7593014   1      3.99425     30.44562        0.900             
7593564   0      5.21167     49.74047        0.070             
7594308   1      3.84560     28.73953        0.700             
7594337   0      9.26171     97.35178        0.215             
7594965   0      7.70959     77.17008        0.170             
7595285   1      3.80200     29.71360        0.850             
7596147   0      9.73942    108.21734        0.240             
7596350   0      4.68494     43.91377        0.385             
7596443   0      4.59559     43.68847        0.015             
7596537   1      3.57792     28.11294        0.730             
7596701   0      5.06230     45.97541        0.065             
7597390   1      3.90998     30.79103        0.930             
7597640   0     12.57949    151.00808        0.315             
7598066   1      3.84182     24.84574        0.525             
7598106   0      3.96401     37.61364        0.975             
7601533   0     10.90647    124.38729        0.265             
7601617   0      4.67662     42.01197        0.050             
7601618   0      4.01847     34.62169        1.000             
7601738   0     11.99055    142.36536        0.285             
7601927   0      6.25915     63.09113        0.175             
7602359   1      3.16009     25.43818        0.905   E         
7604814   0      6.56508     69.61186        0.150             
7605065   0      5.51293     53.78434        0.105             
7605084   1      4.15225     30.40490        0.835             
7605242   1      3.43586     27.36927        0.905             
7605253   0      5.90902     62.98353        0.110             
7608882   1      3.78952     28.46990        0.690             
7610008   1      3.81899     32.45958        0.915             
7610113   0      5.73051     57.36573        0.105             
7610403   1      3.39635     26.86323        0.830             
7610417   0      7.88678     86.96958        0.170             
7610456   0      7.76623     79.20818        0.170             
7610636   0      5.22903     52.32028        0.075             
7611834   1      3.83997     33.92008        0.990             
7612336   1      3.81282     30.85387        0.800             
7612438   1      4.36732     42.08591        0.830             
7612515   0      4.72307     43.32921        0.060             
7612519   0      9.27330     98.37368        0.205             
7612866   1      3.87796     31.29663        0.875             
7616870   1      4.02158     33.17527        0.860             
7617072   0      5.60338     55.68912        0.115             
7618122   0      6.95773     72.36839        0.185             
7618384   0      5.30579     50.58647        0.110             
7618730   0      7.24143     83.03060        0.170             
7619818   0     14.93846    187.39988      -99.000             
7619989   1      3.83107     27.21652        0.820             
7620325   0      2.87107     22.60371        0.970             
7621053   1      3.99354     35.69239        0.615             
7621967   1      4.51440     42.53826        0.820             
7621979   1      4.72945     45.08430        0.895             
7622273   0     10.00254    120.46968        0.265             
7622274   0      5.89277     56.26193        0.190             
7624511   1      3.93773     26.64576        0.890             
7625670   0      4.96196     51.21299        0.005             
7625723   0      5.16986     46.90653        0.090             
7626457   0     13.29092    174.66332        0.320             
7627700   1      3.81088     30.00944        0.945             
7627714   1      6.59989     70.21721        0.140             
7628793   0      4.65630     43.99501        0.205             
7635173   1      3.94881     30.83961        0.935             
7658540   0     14.56222    191.37135      -99.000             
7659513   1      3.40391     25.53720        0.965             
7660250   0      3.55636     28.38086        0.020             
7660280   1      4.40924     36.74102        0.040             
7660457   0      7.76389     81.80284        0.190             
7661025   1      3.68870     25.01295        0.575             
7661515   1      3.97113     32.32607        0.985             
7662589   0      5.78553     53.74590        0.135             
7664090   1      3.49063     27.35084        0.865             
7664191   1      8.02842    101.72820        0.090             
7667124   0      3.16156     25.41781        0.990             
7667757   0      5.47951     52.57930        0.105             
7668214   0      3.27978     26.69910        0.955             
7668240   1      3.58827     31.33275        0.920             
7668613   0      4.30974     38.41963        1.000             
7668772   0      6.48182     66.86545        0.150             
7669105   1      3.84486     27.16373        0.845             
7669334   1      4.45350     30.97632        0.820             
7670225   1      4.02057     30.29376        0.685             
7670419   1      3.71197     30.24139        0.895             
7670489   1      4.07470     35.61746        0.960   E         
7670643   1      3.91164     31.98304        0.995             
7670706   0      4.53114     40.44527        0.980             
7670794   1      4.15998     34.21638        0.920             
7671029   1      4.09483     36.61661        0.950             
7671178   1      3.46211     29.32247        0.085             
7671407   0      5.24991     49.16391        0.090             
7672532   0      7.30459     77.09871        0.220             
7673365   0      5.06560     45.84526        0.060             
7673423   0      3.89911     32.21183        0.070             
7674144   0      8.87534     94.46614        0.165             
7674224   0     10.72120    129.86616        0.270             
7676477   1      4.91243     46.91273        0.830             
7676643   1      4.15276     36.42133        0.065   E         
7677194   0      5.27733     53.22548        0.075             
7677317   1      3.12155     24.51111        0.830             
7679756   0     14.88278    194.58549      -99.000             
7680003   1      2.92236     24.47929        0.915             
7681202   0     12.63065    175.41887        0.290             
7685057   1      3.89441     33.37384        0.900             
7685718   1      3.70921     29.99781        0.920             
7685766   0     11.53070    142.99979        0.275             
7685829   0      3.85576     34.85835        0.015             
7686577   0     12.04167    154.78051        0.290             
7687237   1      4.03005     31.98048        0.845             
7687796   1      3.75593     29.64267        0.840             
7690692   0     13.41215    178.00861        0.335             
7691041   0      3.45002     28.47719        0.990             
7691403   1      3.95126     29.69675        0.940             
7691609   1      3.64595     32.37555        0.940             
7691614   1      3.93557     30.93670        0.870             
7691727   0      6.64146     68.26126        0.180             
7691871   0      5.92477     59.59421        0.090             
7692353   1      4.88995     49.69128        0.075             
7692797   1      4.35955     37.26238        0.020             
7693354   0     13.56567    187.92640      -99.000             
7693642   1      5.28119     51.99411        0.110             
7693986   0     13.01965    151.70861        0.305             
7697160   1      4.03256     33.17398        0.995             
7697607   0      4.81026     47.73010        0.030             
7698511   0      6.78657     70.84588        0.155             
7698824   0      4.97261     48.76870        0.045             
7698929   1      4.94937     52.43835        0.005             
7699071   1      6.40885     55.94070        0.770             
7701023   1      3.34175     30.85152        0.945             
7701048   0      4.19052     42.41824        0.955             
7703414   1      5.48136     64.51614        0.840             
7703954   1      7.18013     90.09448        0.030             
7707990   0      5.73625     62.36185        0.075             
7729364   0      5.88112     55.40234        0.130             
7730438   1      4.22550     30.87984        0.850             
7732255   0      6.02090     61.74304        0.110   S         
7732335   0      7.60097     81.53728        0.160             
7733146   1      4.04445     34.32589        0.880             
7734694   0     11.07022    122.72985        0.270             
7739067   0      6.51008     65.69250        0.190             
7739685   1      7.72686     82.45490        0.445             
7739912   1      3.80546     32.70232        0.965             
7741179   1      3.90473     28.05349        0.875             
7741454   1      4.11320     34.34971        0.915             
7741472   0     16.21775    204.82600      -99.000             
7741548   0     11.96117    138.93152        0.285             
7741615   0      5.05408     47.27672        0.075             
7742049   1      3.39764     24.24376        0.965             
7742529   0      5.63785     54.12205        0.135             
7743060   0      5.35488     50.79455        0.045             
7744481   0     15.83673    197.16452      -99.000             
7744523   0     13.05757    150.66175        0.320             
7744599   0      3.79430     31.02192        0.965             
7746896   1      3.86934     29.30846        0.025             
7747060   1      4.68025     46.51647        0.090             
7747783   0      5.42707     52.36291        0.110             
7747886   0      4.42937     40.79619        0.060             
7748069   1      3.53054     27.75158        0.815             
7748461   0      6.76657     66.63067        0.155             
7748546   1      3.76812     31.01309        0.735             
7748911   1      4.05717     31.53631        0.835             
7749249   0      6.66153     71.54191        0.140             
7749842   0      8.86599     87.44064        0.115             
7750491   1      4.02883     30.54939        0.825             
7750700   1      2.90799     22.46125        0.925   E         
7751978   1      3.33480     22.49553        0.730             
7756795   1      3.73056     32.10297        0.600             
7756859   1      3.18304     24.44942        0.960             
7757236   1      5.56300     62.73687        0.980             
7757382   1      5.05480     52.18647        0.960             
7757527   0      3.12833     25.20589        0.050             
7758014   1      3.47594     28.80002        0.645             
7758181   1      5.69260     53.87703        0.105             
7761010   0      5.34141     50.31841        0.145             
7761303   0      4.90436     43.71820        0.105             
7761925   1      7.72398     92.42012        0.055             
7762499   0      5.03650     43.43238        0.555             
7764442   1      3.93291     34.04918        0.880             
7768212   1      4.04812     37.89352        0.830             
7768447   0      5.81539     56.77412        0.165             
7768904   1      3.22680     23.12486        0.895             
7770004   1      4.72234     45.75296        0.975             
7771441   0      5.95050     60.43530        0.125             
7771530   1      4.06227     31.21234        0.860             
7779098   1      4.10864     31.62922        0.200             
7779217   1      4.83080     49.34322        0.795             
7797928   1      6.71073     83.32942        0.655             
7798033   1      4.14246     29.35809        0.060             
7798102   1      4.93115     44.50067        0.010             
7798389   0      9.53714    103.33225        0.210             
7798433   0     11.25297    133.72018        0.280             
7799423   0      5.84788     55.26619        0.145             
7799782   0      4.96801     46.26797        0.060             
7800034   1      3.85569     28.96431        0.900             
7800895   1      3.00303     22.88273        0.915             
7800907   0      4.21330     36.01509        1.000             
7801424   0     15.10217    186.27343      -99.000             
7801579   0      6.85171     65.06046        0.165             
7802146   1      4.05928     28.91115        0.780             
7804023   0      4.36311     31.48315        0.900             
7807614   1      3.85325     32.41928        0.900             
7807633   1      4.03254     33.63690        0.920             
7807751   0     10.95876    123.04358        0.235             
7807970   1      3.85479     34.58031        0.775             
7808057   0      5.87323     59.36195        0.090             
7808516   0      5.58126     51.49380        0.095             
7811075   1      3.85794     29.79898        0.095             
7811522   0      3.36174     27.24206        0.975             
7811847   1      3.62548     25.60475        0.940             
7812625   1      3.83509     29.36472        0.920             
7813298   1      3.63394     28.57299        0.965             
7815841   1      3.51395     28.05010        0.800             
7815929   1      3.75245     29.08411        0.990             
7815943   1      3.23688     26.53936        0.960   E         
7816048   0     11.70919    134.31607        0.285             
7817520   1      3.94278     30.53348        0.845             
7818500   0      4.25599     39.96635        1.000             
7818982   1      3.12821     24.02415        0.710             
7820623   1      3.64932     28.40844        0.895             
7820714   1      4.78566     47.04588        0.910             
7820868   1      3.82647     26.81160        0.890             
7821111   0      4.97104     48.23660        0.020             
7821669   0      7.33506     74.14638        0.185             
7821913   1      2.86065     22.60374        0.890   E         
7826726   1      3.86776     34.96303        0.645             
7830480   0      4.74721     43.18157        0.065             
7831228   0      3.31571     26.56614        0.985             
7831636   0      7.24083     75.50115        0.185             
7831689   1      4.08063     35.38642        0.935             
7832489   0     12.84817    153.62344        0.325             
7833491   1      4.93079     51.29835        0.110             
7833644   1      5.30490     34.79086        0.835             
7833657   0      8.11167     90.62972        0.200             
7834645   1      4.04528     35.24679        0.885             
7837954   0      8.48332    106.49967        0.125             
7838475   0      8.49246     99.29598        0.195             
7839372   1      4.34716     41.00141        0.825             
7840782   1      3.83616     38.37181        0.100             
7841977   1      6.49917     74.66797        0.905             
7842591   1      4.59132     53.04785        0.630             
7842800   0      6.47850     68.95303        0.045             
7847454   0     15.88229    199.53651      -99.000             
7847607   0      4.10353     37.34755        1.000             
7847816   1      5.01056     49.32133        0.935             
7848354   1      4.66717     50.88912        0.950             
7866696   0      3.47603     29.77699        0.015             
7867281   1      6.65284     83.91215        0.730             
7867424   1      4.23491     30.32560        0.865             
7867657   0     14.36805    187.64829      -99.000             
7868532   0      7.04453     74.43853        0.160             
7868701   1      3.43785     25.99914        0.780             
7869659   1      4.28345     28.87926        0.850             
7870429   0     12.25567    148.82196        0.250             
7870492   1      4.01965     28.61164        0.790             
7871208   1      5.36169     55.78364        0.935             
7871761   0     10.10583    110.27129        0.260             
7871825   0      4.43247     39.40916        0.015             
7872015   1      3.39490     27.12236        0.995             
7873012   0     14.43628    174.48931        0.355             
7874779   0     13.24106    150.73978        0.280             
7877208   0      6.69407     66.68472        0.140             
7877451   0      5.27844     51.88736        0.055             
7877673   0      4.85292     44.56258        0.055             
7877818   0     13.77156    172.06445        0.305             
7877851   1      4.24538     29.38189        0.785             
7878963   1      3.77981     30.82618        0.820             
7879167   0     11.40945    143.62863        0.290             
7879943   1      3.10601     22.62955        0.245             
7880509   0      6.00967     57.76720        0.120             
7880596   0     12.15209    149.52043        0.260             
7880664   1      4.41089     38.98369        0.905             
7880893   0     11.00604    133.93741        0.275             
7881464   0      8.13428     87.70949        0.205             
7881649   1      4.07494     35.72130        0.860             
7882132   0      3.59103     30.30255        0.985             
7884671   1      3.75667     29.86239        0.875             
7885370   1      3.49505     28.28105        0.465             
7885511   1      3.73106     28.61204        0.985             
7887436   1      2.90112     25.57417        0.910   E         
7887467   0      4.65583     42.91164        0.020             
7888257   1      4.03898     33.79958        0.980             
7888403   0      5.22522     48.06193        0.090             
7888837   1      3.78445     33.10227        0.885             
7888977   1      4.24103     32.75228        0.845             
7889420   0      6.96445     77.12294        0.125             
7889593   0      3.99743     36.33953        0.030             
7890365   1      7.49430     92.83367        0.105             
7890609   0      8.06757     84.89263        0.225             
7894751   0      3.95304     34.32658        0.020             
7894759   0      4.65841     42.09421        0.030             
7897890   1      3.87774     27.54155        0.770             
7898413   0      3.91732     36.45182        0.920             
7898675   0     13.73639    188.98780      -99.000             
7898891   1      4.20454     29.58056        0.940             
7899597   1      3.71763     31.15951        0.320             
7899703   0      4.00152     35.00731        0.960             
7900211   1      3.63115     31.17027        0.970             
7900744   0      5.56322     56.86948        0.060             
7901207   1      6.48310     73.63566        0.950   E         
7901381   1      3.69254     31.75130        0.970             
7901972   1      3.18173     24.81939        0.640             
7902365   1      5.84285     53.60991        0.835             
7902597   0      4.70216     42.50841        0.065             
7903116   0      5.98486     62.11276        0.200             
7903173   0     12.54685    156.18160        0.295             
7903526   1      4.12779     35.50725        0.880             
7904298   1      4.33828     39.83462        0.950             
7904344   0      4.15394     36.34817        0.995             
7904594   0      6.49339     66.40388        0.185             
7904910   0     13.18963    182.61330        0.340             
7905047   0      4.89589     44.93704        0.060             
7905252   1      2.83918     25.36677        0.985             
7905712   0      9.61998    126.57083        0.220             
7905926   0      4.33088     39.92006        0.960             
7906055   1      4.47593     41.08601        0.845             
7908059   1      3.85191     34.01626        0.855             
7908109   0      5.82550     52.79805        0.120             
7908718   1      4.16846     29.34318        0.970             
7909446   1      3.28168     30.01870        0.905             
7910990   1      4.70835     43.02926        1.000             
7916800   0     15.13705    188.44854      -99.000             
7917701   1      3.90263     36.04621        0.900             
7917764   1      5.02472     32.58199        0.850             
7918880   1      4.71359     48.43235        0.140             
7919558   0      4.03065     39.43503        0.975             
7935931   1      3.86983     31.27996        0.825             
7935960   0      5.39673     50.59005        0.140             
7936353   0      4.98902     43.81748        0.175             
7936400   0      6.42328     64.65785        0.220             
7937828   0     10.65582    127.55204        0.295             
7939195   1      3.72903     29.51415        0.940             
7941121   0      8.30216     91.22195        0.205             
7941127   1      3.56428     31.61008        0.890             
7943876   1      3.43320     28.31607        0.280             
7944142   0      6.99589     74.87145        0.180             
7946762   0      5.70408     57.66487        0.065             
7947419   0      5.77355     54.26737        0.120             
7947478   1      3.89162     29.90293        0.965             
7947648   0      3.09127     25.34635        0.040             
7948193   0      9.07632    112.98410        0.180             
7948260   1      4.00593     35.62306        0.905             
7948268   0     11.44330    120.54839        0.215             
7949127   0      6.73917     66.86209        0.150             
7949633   1      3.78987     30.29627        0.820             
7949958   1      3.93214     35.81195        1.000             
7950401   1      3.91556     30.26566        0.825             
7953235   1      3.89829     35.15668        0.550             
7953365   0      6.93382     72.44576        0.175             
7953459   1      3.52956     31.75818        0.035             
7953518   0      5.97630     63.12546        0.100             
7953634   0      5.65749     53.62077        0.130             
7954013   1      3.92008     32.14705        0.870             
7954197   1      3.93878     32.78777        0.910             
7955392   1      4.17106     42.81180        0.920   E         
7955856   1      3.96821     33.93762        0.900             
7956671   0      4.44511     42.89051        0.995             
7957822   1      3.93373     29.42843        0.775             
7958409   0      6.35100     61.50584        0.155             
7958552   0     10.57455    120.61136        0.205             
7959473   0      4.32293     35.25626        0.065             
7960031   1      2.93216     23.57820        0.815             
7966651   0      5.96042     59.16758        0.135             
7967318   0      9.35304    120.54052        0.230             
7967873   1      3.86466     31.62228        0.890             
7967898   1      3.99485     34.37689        0.880             
7967974   0      5.55595     55.89300        0.045             
7968517   1      3.75747     30.25770        0.915             
7968916   0     11.83741    175.25491        0.310             
7969504   1      3.31369     25.04865        0.900             
7970207   0      5.38822     49.10931        0.115             
7970227   1      3.79108     32.79302        0.905             
7970619   0      5.18138     48.70174        0.085             
7970844   1      6.60525     66.01140        0.075   E         
7971193   0     11.20464    117.11518        0.205             
7971558   1      2.88646     29.16303        0.805             
7971893   1      3.88873     29.08454        0.040             
7973055   1      4.47105     41.08012        0.920             
7974594   1      2.97838     24.87369        0.920   E         
7974797   0      9.48556    112.34112        0.225             
7975176   0      9.55940    113.32375        0.180             
7975276   0      7.85024     87.35528        0.185             
7975647   0      8.95186    104.25488        0.220             
7976006   0      9.42542    113.92079        0.250             
7976572   0      3.80062     31.03459        0.040             
7976731   0      4.34907     34.97082        0.040             
7979438   1      2.99273     22.70219        0.755             
7979468   0      5.89992     58.20521        0.125             
7983031   1      3.86874     33.92288        0.100             
7983221   1      6.90344     82.92375        0.065             
7983470   0     10.40350    122.25476        0.270             
7984854   0      7.41608     84.61608        0.110             
7988632   1      3.77295     36.95950        0.975             
7988900   1      4.10891     47.15674        0.890             
7989220   1      8.16969    102.36577        0.145             
8004686   1      3.00648     23.31470        0.820             
8005225   0      9.93257    122.09902        0.210             
8005676   0      5.11997     46.73155        0.095             
8005721   0     11.57934    130.64116        0.300             
8006060   0      5.39254     48.68376        0.095             
8006173   1      3.92753     25.17088        0.650             
8007431   1     11.20358    133.44344        0.990   N         
8007458   0      6.26332     66.79907        0.135             
8007517   0      4.92490     44.02336        0.025             
8008349   0      7.13881     70.17513        0.155             
8008399   1      5.31716     50.78539        0.095             
8008919   1     16.73597    196.01805      -99.000   N         
8009004   0     16.03565    199.82062      -99.000             
8009448   0      4.47425     41.40069        1.000             
8009455   1      3.79306     25.08537        0.825             
8009533   1      3.89098     32.86886        0.115             
8012611   0     14.04926    177.07642        0.355             
8012961   0      6.85888     71.67469        0.330             
8013023   0     16.35832    197.98078      -99.000             
8015956   0      5.44474     49.64443        0.120             
8016113   0      4.00433     33.68760        0.040             
8017367   0      4.38373     37.38461        0.010             
8018464   0      4.94227     44.00094        1.000             
8019020   1      4.02434     27.36339        0.555             
8019232   1      5.13758     32.43747        0.530             
8019240   0      8.41177     91.47633        0.200             
8019664   0      5.12682     42.89128        0.095             
8022836   0      8.66280     94.93437        0.215             
8023029   0      9.54308    112.28911        0.250             
8023523   0     10.16202    134.97014        0.245             
8023581   0      5.42816     49.23151        0.090             
8023982   1      4.16601     36.18893        0.055             
8024791   1      3.32466     27.41922        0.500             
8025935   1      5.74575     70.57303        0.260             
8026274   0     12.06012    156.02417        0.330             
8026725   0     13.98817    172.46891        0.320             
8027201   1      4.52076     49.28048        0.180             
8027320   1      4.15350     38.59280        0.990             
8027906   0     14.56559    187.64303      -99.000             
8028908   0     12.12092    140.76771        0.285             
8035785   0     10.39912    115.43735        0.280             
8036720   0      5.82026     55.53830        0.105             
8037429   1      3.81159     33.31627        0.935             
8038347   0      5.45029     51.72664        0.115             
8040571   0      4.87965     47.54481        0.050             
8040763   0     11.68153    152.00211        0.300             
8041904   0      4.90082     48.98860        0.110             
8042126   0     13.28494    156.55942        0.315             
8042598   1      5.05959     33.77559        0.990             
8042834   0      4.42185     43.07869        0.010             
8043031   0      3.97324     33.30373        0.960             
8043136   0      3.71690     31.54198        0.245             
8043241   1      3.63156     27.95052        0.845             
8044109   1      3.99407     41.80961        0.885             
8044132   1      3.16904     26.08910        0.675             
8044218   0      6.69243     67.58834        0.170             
8045316   1      4.51167     40.25296        0.905             
8045404   0      6.29023     68.46912        0.160             
8053978   1      3.36876     28.56397        1.000             
8055041   0      7.87664     97.68237        0.075             
8057180   0      7.96535     89.67667        0.175             
8059625   1      3.80803     30.52012        0.895             
8074322   1      3.79519     29.76890        0.970             
8074585   0      5.14963     45.17535        0.070             
8074901   0      4.71124     44.61402        0.025             
8076215   0     11.69552    161.36088        0.325             
8077561   0      7.39601     74.55546        0.165             
8078495   0     13.62561    170.43645        0.320             
8080889   0     14.32139    180.36998        0.205             
8081278   1      3.85620     34.04321        0.945   E         
8081636   0      4.38198     38.11815        0.030             
8082339   0      3.89407     30.85250        0.995             
8082558   1      4.54934     45.92456        0.900             
8082960   1      4.06373     28.43025        0.975             
8084863   0     10.22235    117.51632        0.255             
8084971   0     12.41574    144.89622        0.305             
8085114   1      4.01547     30.68963        0.795             
8085269   1      3.52512     29.06318        0.025             
8085386   0     11.31727    131.43735        0.265             
8085867   0     13.46167    174.72386        0.355             
8086192   0      7.07300     75.41352        0.175             
8086924   1      3.99318     43.54607        0.810             
8087684   1      3.62477     29.86142        0.235             
8088244   1      4.12602     32.43747        0.975             
8090184   1      4.00729     30.58634        0.745             
8091157   0      5.87126     58.85687        0.090             
8091571   1      6.40815     68.76083        0.995             
8092466   0      5.89061     58.98542        0.100             
8093636   0     12.12248    150.88214        0.275             
8093644   1      3.77564     30.15439        0.785             
8093877   0      4.14098     35.86097        0.040             
8093934   0      8.45420     85.65554        0.180             
8094277   1      6.82307     62.52144        0.060   E         
8094948   1      3.04620     23.86567        0.915   E         
8095225   0      7.41058     77.10582        0.270             
8095275   0      6.79600     69.10182        0.200             
8096170   1      4.06895     31.61939        0.870             
8096837   1      4.14062     32.69354        0.860             
8097384   0      3.92049     36.29912        0.595             
8097699   1      3.42291     29.12812        0.945             
8097812   1      3.49068     25.97140        0.030             
8098926   0      5.30143     48.36824        0.085             
8099102   0      3.44560     26.95178        0.945             
8099185   1      4.20527     36.73121        0.015             
8104319   0      8.23638     87.01163        0.205             
8105002   0      4.06220     38.27795        0.970             
8105018   1      3.92451     30.21684        0.825             
8105610   0      8.19549     93.11799        0.225             
8105688   1      3.96677     29.98501        0.820             
8105732   0      4.47082     40.55218        0.055             
8106367   1      4.00958     32.15349        0.785             
8107079   0     10.42008    128.87440        0.250             
8107984   0      4.79922     43.63354        0.090             
8109040   0      5.10920     52.15312        0.280             
8109136   1      7.30284     82.80065        0.095             
8109979   1      4.08783     32.90767        0.910             
8111302   0      5.82822     59.37960        0.120             
8112377   0      5.35150     52.70854        0.030             
8112523   0      6.42112     65.25973        0.115             
8113326   0      4.70953     41.23407        0.015             
8113379   1      3.94446     31.42525        0.930             
8113639   0      5.34256     49.74638        0.115             
8114962   1      3.90250     31.26793        0.865             
8115872   0      3.73303     32.07681        0.965             
8115904   1      4.47323     42.61848        0.880             
8123843   0      3.66298     35.16093        0.955             
8126282   1      7.73865     95.35248        0.795             
8126531   0     12.33892    162.80133        0.295             
8129047   0      6.11136     61.11333        0.125             
8142366   1      3.98279     31.23097        0.835             
8142716   1      3.38028     30.75676        0.965             
8143905   0      5.05162     46.06986        0.080             
8143915   1      3.13206     24.13272        0.905             
8144161   0      9.98441    108.76605        0.275             
8144529   0      4.37705     39.56042        0.035             
8145058   1      4.88096     41.24664        0.095             
8145152   0      2.84203     23.59772        0.910             
8145311   0      7.59977     84.90731        0.195             
8145453   0      8.60316     90.61992        0.210             
8145739   0      4.05356     35.17301        0.960             
8146840   0      5.33014     50.53402        0.095             
8148719   0     14.13853    167.09903        0.285             
8148993   1      3.87531     33.11020        0.850             
8148994   0      3.95271     32.52230        0.050             
8149014   0     14.70970    180.57370        0.350             
8149025   0      6.15072     60.57189        0.185             
8149108   0     10.46914    114.85502        0.240             
8149409   0      3.64077     30.31308        0.945             
8149583   1      3.32472     24.19592        0.885             
8149637   0     11.45129    139.67361        0.260             
8149983   0      8.53678     89.28763        0.195             
8150152   0      5.62213     53.80979        0.100             
8150550   1      4.00927     29.63607        0.060             
8150728   0      4.34245     38.17294        0.960             
8150844   0      3.40560     27.43177        1.000             
8153309   1      3.39288     28.98199        0.955   E         
8153907   0     14.94646    190.57114      -99.000             
8153991   1      3.82050     30.17926        0.005             
8154383   0      6.36218     65.94544        0.170             
8154799   0      2.98255     24.27497        0.965             
8155468   1      4.56736     40.54588        0.800             
8155660   1      3.89512     26.12296        0.960             
8158120   1      3.84032     30.93363        0.845             
8159075   0      3.38506     27.31080        0.965             
8159235   0      6.13614     59.34018        0.130             
8159908   0      8.98302     94.82236        0.240             
8159988   1      4.66867     53.02742        0.535             
8160074   1      8.94707    115.08573        0.135   N         
8160099   1      4.38577     30.74591        0.875             
8160153   1      3.22362     22.32281        0.845             
8160282   0      5.66788     54.64057        0.125             
8160419   1      3.00612     23.92077        0.935   E         
8160637   0      5.50251     54.54630        0.095             
8161920   1      3.65286     31.80467        0.950             
8162024   1      3.63019     29.24865        0.025             
8162345   0      4.88139     43.69703        0.045             
8162467   1      3.65636     28.72538        0.840             
8163250   0      5.73925     54.60160        0.135             
8163439   0     13.15636    167.83106        0.370             
8163619   1      4.11556     36.61843        0.085             
8163861   0      3.90044     36.23193        0.980             
8164254   0      5.39200     52.58828        0.100             
8165159   0      7.30085     74.80500        0.135             
8166918   0      4.86671     46.71594        0.025             
8167286   0     12.82204    172.93164        0.310             
8167335   0      7.14333     79.05896        0.150             
8167413   0      4.31758     36.36669        0.070             
8168080   0      4.68262     43.13142        0.020             
8172066   0      4.04619     37.39929        0.140             
8172200   1      2.94329     22.85641        0.945             
8172777   0      4.37630     39.45187        0.035             
8172784   0      9.72396    120.42078        0.195             
8172877   0      5.81292     56.12314        0.120             
8173921   0      5.03021     47.79722        0.080             
8173978   0     12.06644    146.89146        0.290             
8174041   1      4.04796     32.48466        0.080             
8174161   0      4.56118     47.34771        0.020             
8174381   1      3.83233     29.84879        0.915             
8174761   0      5.57665     53.89480        0.110             
8174874   0      4.52110     40.48134        0.030             
8175105   0      9.77635    117.99810        0.235             
8179075   1      3.95321     32.76013        0.015             
8179214   1      4.64880     46.87637        0.840             
8179978   0      4.28403     41.50243        0.980             
8180375   0     10.96211    119.86700        0.270             
8181591   1      3.50170     33.94391        0.925             
8183086   0      5.07156     50.42023        0.070             
8183588   0      4.38310     41.66065        0.120             
8183669   1      4.37782     43.12616        0.005             
8187999   1      4.20986     35.54565        0.865             
8189160   1      4.49225     41.44715        0.810             
8189169   0      8.67935    111.11798        0.185             
8189460   0      9.13996    117.77607        0.215             
8191905   0     14.08359    190.98816      -99.000             
8193946   1      3.83350     29.73183        0.875             
8196436   1      4.14807     41.00198        0.965   E         
8196817   0     12.90387    155.68354        0.350             
8196870   1      3.09370     27.31739        0.345             
8197719   0      8.33640    105.34898        0.200   E         
8210058   0      4.76504     39.16197        0.065             
8210496   1      3.90076     30.17063        0.400             
8211363   0      6.86254     67.24607        0.180             
8211573   0      6.85332     71.73721        0.185             
8213032   0      5.46522     54.09919        0.105             
8213145   1      3.86303     29.19517        0.645             
8213225   1      3.67531     28.26064        0.885             
8216870   1      3.10400     25.98452        0.970             
8217125   0      5.43786     53.53031        0.105             
8218568   0      9.86510    114.50326        0.255             
8218648   0      9.75032    112.98253        0.265             
8218906   1      3.83654     30.40739        0.880             
8219000   0      4.76660     43.98051        0.065             
8219022   0     12.43831    142.44822        0.290             
8219034   1      4.05696     36.26674        0.405             
8219125   0      6.26876     63.33176        0.120             
8219263   1      3.77103     28.62057        0.075             
8219268   0      9.42642    109.38694        0.225             
8219746   0     10.47685    125.80681        0.255             
8221938   0      4.28255     36.71878        0.095             
8222691   1      4.24347     29.95803        0.645             
8223014   0      4.77873     44.82451        0.115             
8223463   0     10.93829    132.44790        0.265             
8223927   0      5.63810     52.93520        0.130             
8225839   1      3.98622     32.45295        0.730             
8225926   1      2.98362     29.42355        0.935             
8226744   1      4.50548     41.38710        0.645             
8228880   0     12.08965    158.88144        0.205             
8229516   1      3.92897     30.26624        0.960             
8230035   1      3.70161     33.12320        0.115             
8230626   1      7.97478    110.50466        0.040   N         
8232017   0      5.08169     48.87314        0.070             
8232262   1      5.98394     74.22498        0.075             
8234436   1      3.06551     25.57931        0.630             
8234545   1      3.46637     30.97184        0.520             
8234900   0     13.88335    170.53878        0.250             
8235448   0      3.71544     32.15411        0.965             
8236292   1      3.78049     26.92981        0.265             
8241771   1      3.37686     31.44571        0.380             
8242740   0      4.19264     36.91264        0.970             
8242867   1      4.15382     30.14437        0.805             
8243314   0      6.23979     63.17444        0.150             
8243522   1     10.88012    146.30316        0.265   N         
8244769   0      5.88126     59.65581        0.110             
8245132   1      5.11304     33.92753        0.990             
8245912   1      5.27222     53.73570        0.770             
8250333   0      5.41770     52.56048        0.110             
8250489   0      4.73457     45.95084        0.050             
8250520   1      4.93595     49.24128        0.260             
8255956   1      5.01268     46.73319        0.985             
8256020   0     11.37279    138.37680        0.270             
8258595   1      5.23817     45.40345        0.260             
8258630   0      6.65565     71.49468        0.105             
8259226   0     11.42154    141.21046        0.265             
8260689   0      5.57196     53.33777        0.065             
8263475   0     11.43650    143.52338        0.295             
8264079   0     14.29058    197.06494      -99.000             
8265278   0      5.18166     52.64457        0.065   S         
8276880   0      6.22957     65.58245        0.115             
8277362   0      3.65077     29.68999        0.980             
8277539   0      4.43470     39.53147        0.045             
8277832   0      6.35351     64.39431        0.095             
8277848   0      3.44379     27.64982        0.015             
8278036   0      6.94124     70.62755        0.190             
8278491   0      9.14281    100.46146        0.210             
8278493   0     12.78520    163.35694        0.330             
8279254   0     10.72386    120.30316        0.250             
8280070   1      4.00264     31.23274        0.810             
8280407   0      8.99580     96.59613        0.120             
8280560   0     11.51702    129.35960        0.270             
8282536   1      3.86903     28.93222        0.860             
8283117   0     15.57019    189.62221      -99.000             
8283958   0      4.00782     36.23879        0.990             
8284032   0      4.29585     39.32483        0.005             
8284056   0      6.34039     61.98073        0.140             
8285086   0      4.13338     35.60792        0.020             
8285510   1      3.09933     24.85745        0.955   E         
8285729   0      9.90156    106.02338        0.230             
8285804   0     15.05216    188.98778      -99.000             
8288164   1      3.99221     30.58184        0.805             
8288228   1      3.81704     28.19486        0.785             
8289334   0      7.99138     84.29945        0.175             
8292829   0     14.62463    174.64974        0.410             
8293299   0     11.96261    155.80727        0.270             
8293631   1      4.26529     39.70718        0.905             
8294131   1      4.21452     31.01295        0.130             
8294193   1      3.89485     27.17725        0.750             
8294475   1      4.04822     31.57907        0.815             
8296058   1      4.26109     29.58849        0.040             
8296548   1      4.59868     43.87353        0.925             
8297376   1      4.00277     29.68253        0.740             
8297507   1      4.89994     33.11440        0.875             
8297860   1      4.04614     29.57503        0.635             
8298041   1      4.37081     37.51246        0.805             
8298507   0      6.12245     59.63611        0.125             
8299311   0      6.97414     68.90166        0.200             
8299794   1      6.02584     40.49765        0.920             
8300692   1      3.74399     27.14031        0.720             
8301418   1      4.17500     32.32888        0.970             
8301953   1      4.40584     40.83473        0.830             
8302107   0      3.07558     23.59671        0.935             
8309890   0      5.13611     51.73781        0.065             
8310100   1      4.19015     37.13175        0.035             
8310792   1      8.24138    109.51288        0.085             
8311058   0      5.71872     55.10752        0.145             
8312990   1      2.95859     22.51339        0.905             
8314240   0      5.95736     57.83804        0.120             
8314514   1      4.83013     49.54155        0.910             
8320663   0      4.72037     41.54137        0.105             
8321959   1      4.12814     31.39509        0.755             
8325762   1      5.33078     55.20085        0.940             
8325764   1      3.87411     27.92724        0.785             
8327115   1      4.38180     39.62463        0.020             
8327201   0     11.33300    146.07881        0.255             
8327292   0     14.34519    196.42851      -99.000             
8328178   0      8.55554     95.12031        0.175             
8328668   0      8.69426    101.05127        0.215             
8329743   0      5.71017     60.41893        0.085             
8329894   1      6.67503     81.05826        0.040             
8330661   0      5.16656     48.25833        0.090             
8332266   0      6.13264     60.41677        0.125             
8343654   0      3.30401     31.04426        0.930             
8344169   0      9.22787     98.77230        0.255             
8345153   0      7.92409     78.31997        0.210             
8345473   1      3.92129     31.79977        0.010             
8345869   0     12.08390    141.42297        0.290             
8346238   1      3.74558     33.01207        0.865             
8346778   0      4.99609     48.97431        0.115             
8348765   1      4.76725     46.86963        0.010             
8349031   0     13.21020    153.34886        0.345             
8349297   0      7.75372     80.59274        0.195             
8349379   1      4.15247     33.11394        0.850             
8349732   0     11.37956    139.79168        0.295             
8350347   0      8.09927     80.75459        0.195             
8350839   0     12.58318    146.09063        0.325             
8351962   0      8.44443     84.93306        0.180             
8352450   0     11.51452    129.17721        0.270             
8352623   0      6.95419     68.36097        0.105             
8354657   0      9.24975     99.58120        0.240             
8354896   0      8.32520     96.01366        0.210             
8357852   0      4.13961     36.02713        0.035             
8358168   1      4.38294     30.29430        0.750             
8359180   0      3.55773     32.94916        0.980             
8359997   1      3.44370     27.65521        1.000   E         
8360807   0      4.28919     37.51010        0.010             
8361046   0      5.26557     51.29101        0.095             
8361552   0     15.52319    192.65832        0.345             
8362163   1      3.32049     26.80659        0.015             
8362790   0      6.06072     60.14540        0.145             
8363050   1      4.14095     34.36546        0.960             
8363443   1      3.78512     32.72370        0.835             
8364337   0      5.93029     55.36166        0.115             
8364363   1      4.43284     38.56132        0.875             
8365782   1      6.32539     80.38921        0.935             
8365908   1      3.94427     30.09687        0.960             
8365909   0      4.39716     40.13291        1.000             
8366486   1      4.08802     41.01715        0.945   E         
8366758   1      3.89014     26.84935        0.745             
8367834   1      4.32187     29.19451        0.835             
8374008   1      4.69012     30.05269        0.450             
8375240   0      5.11962     51.30560        0.095             
8377500   1      6.46875     67.88650        0.980             
8378363   1      4.83895     48.78630        0.995             
8378481   0      6.17174     61.89052        0.130             
8378545   1      3.97417     41.33987        0.825             
8378675   1      3.35935     19.64191        0.830             
8379206   0      4.86079     43.25995        0.015             
8379613   0      6.60911     65.42514        0.170             
8379961   1      4.10246     39.98959        0.960             
8380282   1      4.18632     35.54310        0.870             
8380496   1      4.09341     29.20786        0.660             
8381246   0      7.52211     86.84554        0.145             
8381442   1      3.84325     32.21579        0.655             
8381865   1      4.12230     33.42032        0.910             
8385961   0      5.52417     53.17122        0.100             
8386283   0     11.14081    138.84908        0.265             
8386337   0      5.96282     62.33701        0.165             
8386344   0      3.76271     30.95253        0.035             
8386537   1      3.86233     30.58028        0.875             
8386625   1      7.00591     85.74398        0.140             
8386719   0      7.00165     72.62359        0.145             
8386921   1      3.49588     27.66749        0.810             
8387890   1      5.48898     51.99734        0.925             
8388250   0      3.49793     31.44564        0.035             
8388814   1     16.12574    194.28526        0.315   N         
8389200   1      4.93223     53.76072        0.720             
8389938   1      3.93217     36.09998        0.010             
8390838   1      5.13639     51.89596        0.875             
8393874   0     12.49574    154.49715        0.310             
8394035   1      6.45424     74.21027        0.965             
8394175   0     10.30443    118.97340        0.285             
8394497   1      6.63520     75.33586        0.050             
8395153   0      4.73293     46.52703        0.020             
8395466   1      5.68869     65.92183        0.910             
8396782   1      7.08781     82.60890        0.005             
8397081   1      5.86213     69.98340        0.975             
8408976   1      3.49138     25.65463        0.775             
8409758   0     16.07403    198.11559        0.360             
8410006   0      3.84267     31.32762        0.060             
8410413   0      4.18478     35.57548        0.055             
8410437   0      6.03417     59.41146        0.125             
8410679   1      3.02223     24.58018        0.985             
8410770   0      5.16867     44.97394        0.065             
8410890   0      4.18386     35.79359        0.015             
8411053   1      3.84156     27.94298        0.935             
8411446   1      3.94475     28.76946        0.905             
8415501   0      3.62694     32.34347        0.975             
8415729   0      6.18109     64.04429        0.160             
8416447   0      6.88145     70.59735        0.140             
8417027   0      3.92998     31.38229        0.980             
8420829   0      5.26126     47.54484        0.085             
8422693   1      4.20611     30.68745        0.590             
8423426   0      5.33378     52.37546        0.065             
8423770   1      3.43467     25.17785        0.965             
8423836   1      3.97783     29.72309        0.815             
8424590   1      3.95719     31.31508        0.895             
8424785   1      3.77117     29.23990        0.875             
8425420   0      5.22163     47.41629        0.090             
8425507   0      5.21816     50.22100        0.100             
8425633   0      6.65376     67.14948        0.160             
8425933   1      4.04891     34.51005        0.880             
8426901   1      4.38183     41.30417        0.840             
8429471   1      4.00308     33.26576        0.845             
8429700   0      3.75363     35.20074        0.970             
8430504   1      5.76105     57.88647        0.990   ES        
8431063   0      5.22058     55.33659        0.140   S         
8431875   1      3.62480     28.09215        0.930             
8431946   1      3.38254     29.09939        0.865             
8432239   0      4.95497     50.76177        1.000             
8435651   1      3.67209     28.58951        1.000             
8441683   0      4.84253     44.10125        0.100             
8445814   0      3.05841     24.43240        0.915             
8452238   0      6.10206     62.64195        0.660             
8456687   1      3.86696     29.92896        0.305             
8457086   0      4.52754     43.14313        0.195             
8461359   1      3.21893     32.34187        0.945             
8462775   1      5.32866     52.47674        0.920             
8463380   0      5.05073     48.36533        0.070             
8474506   0      4.45066     38.90113        0.010             
8475844   1      3.59025     27.62881        0.935             
8475872   1      4.05871     32.32683        0.840             
8476554   0      5.95440     58.51538        0.115             
8478783   1      3.75165     27.00593        0.775             
8480205   0      5.24798     48.40182        0.095             
8480233   1      3.89671     28.77715        0.815             
8480313   1      3.67660     29.14688        0.920             
8481174   0      3.40507     28.93606        0.990             
8482769   1      3.83531     28.58016        0.120             
8482791   0      6.22739     61.01538        0.140             
8487527   1      4.12213     29.41415        0.740             
8487796   0      5.30728     50.77458        0.090             
8487905   1      5.22067     50.50537        0.870             
8488718   1      7.91444     94.69192        0.860             
8489112   1      7.00929     76.72800        0.940             
8489118   0      4.54214     40.60685        0.960             
8491073   1      3.71104     30.09275        0.920             
8491147   1      4.37459     36.60924        0.845             
8495051   0      5.77839     53.95927        0.180             
8495056   1      3.83413     26.98897        0.705             
8495124   1      2.99026     21.07973        0.930   E         
8495626   0      5.10075     50.70054        0.040             
8495760   1      3.87029     34.32743        0.980             
8496043   0      5.40560     51.61288        0.100             
8497211   1      3.49631     31.17542        0.500             
8499557   0      7.59391     87.16636        0.145             
8499922   0      5.21160     48.74458        0.105             
8505515   0      4.50642     41.02445        0.045             
8506123   1      4.07448     29.66707        0.710             
8506218   1      3.75466     34.67166        0.430             
8506281   1      3.58997     29.77734        0.460             
8506868   1      3.66526     31.17807        0.965             
8507295   0      5.34726     48.98452        0.110             
8508931   1      5.02080     59.77177        0.975             
8510483   1      4.19089     35.51273        0.890             
8518402   1      5.09456     51.47028        0.650             
8523747   1      2.96437     23.01725        0.735             
8525150   1      5.65918     70.32973        0.975             
8525359   0      5.60985     56.09062        0.090             
8526197   1      5.07176     50.11349        0.070             
8527188   0      2.80052     22.15127        0.985             
8538804   0      7.30313     72.52960        0.090             
8539201   1      3.92895     33.66539        0.795             
8540615   1      4.72529     45.96753        0.880             
8540767   1      4.05403     28.66714        0.890             
8540791   1      4.27376     37.00289        0.015             
8542964   0      5.52292     51.46786        0.080             
8543165   0      7.29319     73.62677        0.190             
8544630   0      7.54873     74.44537        0.150             
8545067   0      4.78206     45.62523        0.060             
8545291   0      5.79462     54.31171        0.115             
8545658   1      4.28069     29.90251        0.845             
8547085   1      3.79014     32.39958        0.960   E         
8547156   1      3.65432     32.36542        0.155             
8547390   1      4.67585     43.02492        0.990             
8547653   1      3.52619     24.80200        0.010             
8547669   0      3.26184     28.61432        0.915             
8548606   1      3.72988     27.19437        0.720             
8552314   1      4.00931     28.54230        0.120             
8552581   0      5.51412     53.39342        0.090             
8554007   0      6.53223     67.17643        0.170             
8555265   0      5.15114     48.43188        0.070             
8555588   1      4.06766     35.49024        0.515             
8556078   0      4.83589     47.32203        0.995             
8557457   0      4.15426     34.67935        0.025             
8558444   1      3.96584     27.81050        0.370             
8558629   1      4.12418     34.00702        0.845             
8558846   1      3.84934     32.43391        0.935             
8559852   1      3.43431     28.54739        0.900             
8560306   0      5.50078     49.80294        0.085             
8561216   0      5.88469     58.00163        0.065             
8564860   1      6.17079     69.65306        0.935             
8565016   0      6.06477     61.23616        0.115             
8569885   1      4.01496     45.04724        0.860             
8572242   1      4.02369     32.62861        0.760             
8573556   0      3.34911     26.53490        0.970             
8573846   0      7.92614     94.61258        0.175   E         
8573996   1      4.22210     31.81289        0.890             
8574456   1      5.48034     56.25591        0.900             
8580595   1      4.57141     39.68622        0.700             
8582118   0      5.12940     53.31850        0.290             
8583586   1      4.43043     43.33130        0.845             
8584513   1      5.49193     56.82458        0.730   ES        
8587329   0      6.49154     66.67747        0.130             
8588032   1      5.14931     47.19995        0.970             
8589626   1      3.90780     36.92558        0.745             
8590577   0      5.74084     63.27614        0.110             
8590931   0      5.77709     63.59587        0.075             
8591738   1      3.93918     30.74515        0.815             
8604489   0      3.91833     36.00711        0.995             
8607620   1      3.91635     30.62948        0.905             
8607686   1      4.19205     35.21244        0.825             
8607999   1      4.21652     29.83391        0.025             
8610327   1      5.31848     36.47160        0.070             
8610391   0      4.20656     37.71122        0.995             
8611078   0      6.55238     58.39898        0.080             
8611731   1      3.79514     24.33819        0.745             
8611911   0      4.91988     41.84467        0.070             
8612203   1      4.14564     29.04881        0.805             
8612241   0      7.09344     79.31084        0.115             
8612300   1      4.38815     30.49285        0.970             
8612361   0      5.85198     55.65692        0.155             
8612393   0      5.29962     48.13210        0.085             
8612481   0      5.85866     59.00168        0.100             
8612520   0      4.22791     43.17327        0.025             
8612585   1      3.49693     29.31527        0.910   E         
8617035   1      4.13804     35.06613        0.860             
8617244   1      3.60668     31.21094        0.925   E         
8617711   0      4.37020     38.76277        0.010             
8617873   1      8.16379     97.64301        0.120             
8617959   1      4.05648     31.00498        0.725             
8618560   0      6.27771     61.78068        0.105             
8618653   1      4.57595     44.47085        0.100             
8619411   0      4.50603     39.76522        0.085             
8620063   1      4.98261     57.39785        0.275             
8620490   1      3.84385     37.51247        0.535             
8621290   1      5.41344     63.71787        0.955             
8621445   0      3.28798     26.71825        0.025             
8622265   0      6.57893     69.34356        0.040             
8623829   1      7.29172     87.43340        0.100             
8624143   0      5.55393     56.78109        0.085   S         
8628629   1      4.02190     31.16194        0.925             
8629146   1      3.95130     35.47495        0.960             
8629637   0      6.52168     65.15254        0.125             
8629836   1      3.84172     27.37172        0.820             
8630783   0      5.24193     50.70052        0.135             
8631317   0      5.12021     46.58267        0.080             
8631482   1      3.54530     26.64399        0.490             
8631608   0      4.57910     41.60742        0.075   S         
8635922   1      6.86399     81.10549        0.025   E         
8636104   1      3.71530     28.91842        0.920             
8637212   0      7.60795     82.34854        0.145             
8637856   1      3.34765     28.93603        0.950             
8646982   1      4.80726     47.20000        0.815             
8648338   1      7.59290     95.18386        0.085             
8649099   1      4.49517     44.46538        0.040             
8652014   1      4.30962     34.09966        0.550             
8652718   0      4.33867     40.37194        0.060             
8654220   0      7.20552     77.20814        0.195             
8655421   1      4.08640     39.28172        0.970             
8656205   0      6.08276     63.04319        0.130             
8668803   1      3.98332     31.70899        0.010             
8669014   1      3.90250     29.24174        0.755             
8669094   1      3.56537     22.90271        0.770             
8669308   0      4.98495     44.42663        0.130             
8669389   1      3.95368     32.01753        0.900             
8672662   1      3.72651     25.51337        0.545             
8672831   0      5.41002     50.51776        0.090             
8675043   0      6.50921     60.67583        0.135             
8675789   0      5.34557     49.67309        0.110             
8675826   1      4.30848     37.13610        0.855             
8675891   1      6.01642     54.50191        0.105             
8675975   0      5.00171     48.28137        0.080             
8676240   1      4.16068     33.13015        0.750             
8677342   0      5.21528     51.55626        0.075             
8677701   0      3.63953     31.27998        0.980             
8678536   0      5.17747     47.53582        0.035             
8680868   1      4.15451     32.74206        0.995             
8681180   1      6.53052     60.02016        0.865             
8681506   0      5.52208     50.43046        0.125             
8682462   1      3.93342     31.91624        0.915             
8682591   1      4.13792     35.02022        0.930             
8682716   1      4.13886     32.33588        0.795             
8683779   1      4.30723     38.27082        0.825             
8686389   1      2.94165     22.92112        0.930             
8686861   1      3.66218     33.77132        0.300             
8693004   0      3.66040     35.61796        0.980             
8694070   1      4.97933     33.79133        0.890             
8694481   0      3.85632     37.08152        0.940             
8694920   0      8.07755     88.41666        0.195             
8695243   1      4.05390     33.70747        0.770             
8696035   1      4.07758     29.43699        0.685             
8701081   0      5.67141     54.69807        0.115             
8702999   1      4.41243     42.51737        0.355             
8703041   0      7.73261    100.60261        0.165             
8703777   1      4.39092     37.61462        0.880             
8708654   1      5.39275     54.60295        1.000             
8709951   0      2.83196     21.47454        0.920             
8710304   1      5.24617     51.59692        0.775             
8733894   0      5.19022     48.19285        0.075             
8736290   0      6.36077     61.98533        0.125             
8736552   0      5.84847     54.97689        0.130             
8737032   0      4.43720     42.92199        0.005             
8737047   0      2.99371     23.61379        0.955             
8737667   0      3.40283     32.02084        0.975             
8737707   0      5.88609     55.82642        0.160             
8738333   0      5.91455     59.89947        0.135             
8738537   0      6.56173     64.41752        0.155             
8738980   1      3.63973     29.53755        0.765             
8739118   1      4.00959     33.96906        0.570             
8740339   1      3.73154     27.11688        0.870             
8741924   1      4.05154     37.21533        0.905             
8742013   1      3.17476     25.53438        0.945   E         
8746148   1      3.95851     30.42076        0.330             
8747222   0      6.86868     68.73186        0.160             
8747880   1      3.72324     32.59490        0.925             
8748406   1      3.16855     24.97550        0.955   E         
8748436   1      6.98956     84.56097        0.970             
8748869   1      3.18928     25.86343        0.905   E         
8750187   0      6.89224     73.33553        0.210             
8750438   1      3.02150     29.82797        0.900             
8750704   1      3.28258     30.29633        0.940             
8751576   1      3.81498     31.31422        0.910             
8751605   0      7.80136     86.26949        0.160             
8752279   1      4.32056     38.58310        0.960             
8752618   1      4.42261     38.43743        0.885             
8752721   0      3.46096     27.96441        0.005             
8752893   0      6.60582     67.76370        0.170             
8754075   0      3.41521     32.13049        0.975             
8754278   1      3.75663     31.17128        0.875             
8754675   0      6.01557     59.75370        0.115             
8760620   0      5.15781     48.66473        0.050             
8760626   1      3.79827     28.27727        0.565             
8765681   1      4.18872     39.28547        0.885             
8766222   1      3.92056     30.36125        0.895             
8766273   1      4.27381     30.13254        0.935             
8766538   0      4.12081     37.58679        0.015             
8766936   1      4.66678     45.16563        0.035             
8767579   0      4.70781     44.03404        0.075             
8780467   1      6.14498     67.34012        0.985             
8782196   0      6.68705     65.96905        0.150             
8798584   0      5.88343     57.57828        0.115             
8802146   0      8.16550     85.04535        0.200             
8802374   0      3.61529     31.83139        0.970             
8802962   1      3.33076     31.46699        0.465             
8804226   1      4.07597     30.47603        0.100             
8804395   1      3.18050     24.68081        0.765             
8804416   0      6.45311     61.31875        0.175             
8804938   0      7.66079     80.84182        0.180             
8805236   1      2.93618     22.43478        0.915             
8805353   1      4.41011     39.68635        0.910             
8805391   1      2.82647     22.31557        0.445             
8805565   1      3.81740     32.82316        0.920   E         
8805725   1      3.98558     27.15113        0.985             
8806877   0      8.57344     84.07179        0.080             
8806936   0      5.49380     52.92393        0.120             
8808231   0      4.58831     39.62788        0.070             
8812211   0      9.31722     96.15530        0.205             
8812352   0      4.54112     39.91648        0.025             
8812360   0      9.25538     98.60577        0.230             
8812397   0      6.69948     68.83323        0.165             
8812919   0      3.85938     37.35543        0.940             
8814234   1      3.29122     28.32531        0.880             
8815290   0      4.46278     45.17958        0.980             
8815644   1      4.03542     31.76029        0.890             
8816437   1      2.81512     21.53316        0.905   E         
8816525   1      6.42134     75.87897        0.165             
8817275   0      6.20489     60.18330        0.115             
8819161   1      6.00976     69.94173        0.905             
8819748   1      3.99184     34.11041        0.835             
8821871   1      4.11208     31.33927        0.640             
8822689   1      5.08550     55.34285        0.945   E         
8823410   1      5.30768     52.76894        0.700             
8823529   0      7.34434     81.38700        0.125             
8824044   0      4.83990     46.32368        0.055             
8824235   1      3.99473     30.64196        0.810             
8824732   0      5.30046     52.91029        0.090             
8824772   1      3.72157     31.30052        0.230             
8825444   1      6.58476     81.57777        0.045             
8827659   0      6.69308     69.32904        0.145             
8827934   1      5.42236     55.60337        0.905             
8831715   1      4.10325     31.09212        0.820             
8832632   1      3.99924     28.91065        0.895             
8836211   1      4.17536     39.23123        0.205             
8844891   1      3.88260     37.40903        0.925             
8845313   1      4.29372     38.01033        0.035             
8845466   1      5.71969     55.09996        0.095             
8846245   1      4.20018     34.73172        0.045             
8848288   0      4.59727     45.91308        0.015             
8863673   0      4.85198     43.78274        0.050             
8866716   0      4.38680     38.61519        0.990             
8867740   1      2.97863     22.73221        0.905   E         
8868869   1      3.55924     30.69024        0.560             
8868929   1      4.49503     40.82824        0.925             
8869235   0      6.44383     58.80538        0.080             
8869656   1      3.81134     30.07651        0.790             
8870432   0      5.04335     44.70090        0.010   ES        
8870548   1      3.83609     30.53277        0.940             
8870850   0      3.95897     34.94893        0.985             
8878424   0      5.85720     55.92997        0.130             
8879448   1      3.53536     29.08388        0.385             
8879491   1      5.50114     58.66150        0.080             
8879558   0      3.85520     32.80406        0.005             
8880751   0      6.08872     59.68347        0.055             
8880933   1      3.92212     28.31922        0.890             
8882190   1      3.80905     29.13114        0.960             
8885470   1      3.75319     31.19392        0.510             
8886171   0      5.68631     52.66095        0.090             
8891630   1      3.93070     38.01796        0.045             
8892202   0      5.34018     51.45734        0.075             
8892924   1      3.15976     23.71278        0.760             
8896115   0      5.57180     52.35691        0.135   E         
8899312   1      3.96762     29.49088        0.950             
8909673   1      4.61067     43.28407        0.960             
8914923   1      5.23795     61.17231        0.235             
8916266   1      8.58686     83.68727        0.600   S         
8933174   0      3.62180     32.04221        0.920             
8936708   1      3.26834     24.56024        0.880             
8936877   0      3.14122     24.59612        0.010             
8937073   1      3.22164     25.28927        0.840             
8937747   0      4.61517     40.43899        0.020             
8937971   0      7.96512     85.14024        0.225             
8939394   1      4.20017     29.76254        0.060             
8939964   1      4.06204     28.66674        0.765             
8939995   0      6.69136     70.24259        0.155             
8946504   0      7.65183     81.19207        0.155             
8947883   1      3.82080     32.50743        0.245             
8948403   1      3.11251     30.55624        0.890             
8949009   0      4.09805     32.83301        0.010             
8949818   0      4.97666     45.05584        0.055             
8949937   1      4.28614     36.38984        0.890             
8950757   1      4.93711     48.73931        0.980             
8951252   1      4.70677     50.43812        0.875             
8951369   1      4.13945     35.43208        0.915             
8951614   1      3.76761     28.78711        0.855             
8952278   0      4.77240     45.38896        0.055             
8955590   0      5.02421     43.58970        0.010             
8955683   1      4.75765     48.12490        0.015   E         
8955709   0      6.26878     64.43396        0.135             
8955816   0      7.50848     79.97061        0.185             
8955908   0      4.27406     35.19482        0.060             
8956118   1      3.60057     27.95443        0.905             
8956458   0      5.00825     46.93172        0.070             
8956521   1      4.34874     40.22845        0.915             
8956534   1      7.89750     96.18044        0.120             
8958046   0      3.12182     25.68200        0.955             
8958735   1      4.07215     31.49907        0.865             
8958925   1      3.97664     31.40205        0.865             
8960713   1      3.16841     23.95835        0.930             
8961152   0      4.00271     35.08043        0.970             
8963953   0      5.52676     55.04971        0.110             
8963972   1      3.81800     32.18559        0.905             
8964218   1      3.58373     31.44342        0.970   E         
8964502   0      4.93549     48.66602        0.995             
8971387   1      7.95820     99.95721        0.085             
8972013   1      4.04816     31.79954        0.845             
8973228   0      5.32414     49.40453        0.075             
8973815   0      7.71368     87.53631        0.175             
8975442   0      3.37902     31.74897        0.210             
8978632   1      3.78213     28.36045        0.885             
8979491   0      3.63772     29.78486        0.980             
9002344   0      4.39692     43.38580        0.985             
9002408   0      5.48569     51.20884        0.115             
9002458   1      3.75331     28.10324        0.935             
9002464   0      8.33484     90.13617        0.205             
9004110   1      3.84822     28.44611        0.835             
9004448   1      3.52589     27.09748        0.830             
9004948   1      4.53764     36.51190        0.960             
9005037   1      3.71271     25.08364        0.925             
9006129   0      5.23177     47.49454        0.085             
9006240   0      8.19969     84.04934        0.195             
9007021   1      4.06134     39.97681        0.120             
9007560   1      4.02075     30.48981        0.945             
9007860   0      4.33098     36.19156        0.040             
9008236   1      2.96642     23.36107        0.930   E         
9008777   0      4.79641     44.47688        0.040             
9009158   1      3.09523     27.12475        0.885             
9009295   0      5.30637     48.54995        0.080             
9009805   0      5.20816     50.69093        0.075             
9012783   0      4.05973     36.15567        0.975             
9015765   0      4.08873     38.01530        0.030             
9016417   0      3.81088     35.14519        0.960             
9016768   0      5.96553     59.80502        0.155             
9018450   1      4.46030     29.55659        0.940             
9018828   0      6.55660     63.57319        0.185             
9019877   0      6.01690     66.39079        0.130             
9020066   0      5.35361     52.99644        0.095             
9021671   0      4.84384     43.44089        0.045             
9024667   1      3.50741     25.75280        0.870             
9024821   0      5.85106     55.84955        0.125             
9024845   0      5.74666     58.10485        0.080             
9025435   1      3.77865     27.26449        0.685             
9025498   0      5.92482     57.54830        0.100             
9026217   0      5.31511     51.41067        0.115             
9026802   1      2.89853     26.60899        0.895             
9026822   0      5.67467     54.04067        0.130             
9027245   0      5.38268     49.72995        0.120             
9027635   0      5.67173     53.18612        0.125             
9027654   1      4.00794     33.53643        0.905             
9027871   0      4.32440     42.23322        0.010             
9028221   1      5.70061     65.68569        0.940             
9028293   1      5.65494     60.23090        0.030             
9028697   0      5.91834     59.76650        0.155             
9028880   0      4.77694     43.52562        0.095             
9030294   1      4.53253     39.98484        0.850             
9032795   1      3.98227     27.62423        0.770             
9033539   0      7.94059     91.13041        0.195             
9042441   1      4.02498     27.92476        0.550             
9045025   0      6.00368     59.53770        0.155             
9046085   1      5.46180     58.24013        0.785             
9049147   0      7.85405     89.66942        0.165             
9054001   0      6.12183     60.01971        0.725             
9071238   0      5.41974     52.01460        0.095             
9071489   1      3.72570     29.70573        0.815             
9072262   0      4.49888     38.76597        0.075             
9074727   1      4.33722     29.55020        0.740             
9076149   1      3.78111     30.03632        0.020             
9077533   0      7.08211     77.06646        0.140             
9079904   0      4.50521     41.97440        0.060             
9080175   0      5.35049     48.57424        0.095             
9080407   0      4.73316     45.98392        0.050             
9080622   1      3.99160     28.86352        0.010             
9083642   0      4.62842     41.58939        0.020             
9084314   0      4.71838     41.04903        0.085             
9085007   1      3.93522     30.07973        0.905             
9086586   0      5.43329     50.09592        0.080             
9086653   1      3.69527     30.74050        0.910             
9087095   0      6.62389     67.73644        0.230             
9087315   1      3.88863     32.38490        0.845             
9087348   0      4.54839     42.75169        0.025             
9088119   1      3.98157     33.88052        0.835   E         
9088780   0      7.45181     76.77464        0.170             
9091752   0      3.63436     29.12019        0.990             
9091765   0      4.92483     45.32979        0.075             
9092290   0      4.82071     41.66597        0.040             
9092442   1      4.16460     31.03976        0.870             
9092591   0      4.60126     40.33641        0.070             
9093038   1      3.90882     30.90706        0.785             
9093737   1      3.26488     26.94624        0.905             
9094600   1      3.99204     34.13656        0.035             
9094678   1      2.80340     19.85756        0.935             
9095074   0      3.84472     31.95546        0.060             
9096899   1      4.55754     41.34774        0.880             
9101109   1      3.79535     33.13401        0.970             
9107144   1      4.01058     33.20750        0.775             
9107351   0      5.06877     49.36856        0.080             
9109723   1      5.43766     57.83570        0.075             
9113950   1      3.77732     32.40907        0.870             
9115334   1      6.10890     67.85028        0.010             
9140614   0      5.58646     55.89185        0.080             
9140843   0      5.61502     51.90155        0.120             
9142574   1      3.80930     26.75710        0.615             
9142584   1      3.91192     32.36228        0.850             
9142768   1      3.84264     29.86191        0.910             
9143684   0      7.28491     66.43023        0.230             
9146245   0      5.25994     54.86827        0.085   S         
9147040   1      3.71626     32.84525        0.950             
9147113   1      3.36111     28.51788        0.505             
9149992   1      3.77597     26.90951        0.855             
9151079   1      3.62353     28.41240        0.910             
9152734   1      7.19631     83.55432        0.090             
9153194   1      4.18010     33.30723        0.800             
9153700   0      4.52435     40.35500        0.070             
9154290   1      3.77964     29.82794        0.825             
9154417   1      4.33550     28.39758        0.500             
9156388   0      5.00803     48.14654        0.085             
9157159   0      5.17285     51.68399        0.100             
9158119   0      4.77012     40.81007        0.055             
9158981   0      4.77812     45.66805        0.060             
9160695   1      3.07678     29.77121        0.800   E         
9161877   1      3.68677     35.94515        0.905             
9162061   1      4.07720     31.97122        0.875             
9162107   1      4.12298     39.70997        0.870             
9162481   0      4.33779     44.64074        0.010             
9162815   1      5.08789     53.02733        0.585             
9163189   0      7.23448     77.52209        0.165             
9163333   0      5.73075     56.04107        0.100             
9163785   1      4.74186     47.47625        0.020   E         
9164143   0      5.44070     47.73247        0.075             
9164669   1      3.89627     28.72184        0.990             
9165879   0      4.70558     44.43510        0.045             
9166070   0      4.98285     46.84176        0.065             
9172252   1      4.97918     48.84338        0.015             
9172261   0      5.01129     44.85223        0.060             
9172292   0      4.72941     47.64422        0.055             
9172593   0      5.59672     52.61205        0.055             
9180003   0      6.98506     80.23826        0.170             
9180486   1      4.35456     34.84906        0.765             
9183434   0      4.75545     45.74319        0.060             
9202267   1      3.82309     30.03735        0.850             
9202550   1      4.17059     29.32004        0.005             
9202995   1      3.88677     29.96988        0.855             
9203775   0      6.85045     69.34396        0.705             
9204517   0      6.41302     63.76668        0.150             
9205127   0      5.45479     53.05099        0.100             
9205663   0      6.15436     61.33990        0.140             
9206643   1      3.79307     33.08168        0.770             
9207097   1      5.73943     55.10655        0.105             
9209471   0      3.29009     25.87395        0.950             
9209519   0      3.94360     34.78635        0.085             
9209645   0      5.29057     50.39519        0.105             
9210116   1      4.97215     43.91377        0.780   S         
9210319   1      3.70801     28.00595        0.780             
9210570   0      6.10550     62.11026        0.135             
9211401   1      3.45168     29.51091        0.855             
9211482   1      5.35425     57.89233        0.045             
9214302   1      2.82546     19.81400        0.775   E         
9214968   0      5.62603     51.92395        0.110             
9216676   1      3.90596     25.71579        0.880             
9216715   0      5.60466     51.99251        0.100             
9216903   1      3.92498     30.99035        0.800             
9219958   1      4.02918     36.07983        0.920   E         
9219997   0      5.70046     56.04261        0.100             
9220379   1      3.37683     28.40006        0.055             
9220593   0      5.95685     56.21021        0.150             
9222389   1      3.59555     32.14624        0.935   E         
9222911   1      4.33286     39.50532        0.945             
9223491   1      4.03563     28.26052        0.550             
9223535   1      3.75278     29.80330        0.840             
9224282   0      5.77651     58.48348        0.110             
9226335   1      4.56049     50.33672        0.935             
9226481   0      4.26668     38.26367        1.000             
9226739   0      3.94807     34.87685        0.030             
9228331   0      3.68970     30.72198        0.020             
9229103   1      5.13382     45.78650        0.055             
9230499   1      5.37029     54.38344        0.940             
9237084   1      4.32568     40.29288        0.915             
9237288   0      5.37921     52.07235        0.130             
9237611   1      4.16361     38.16795        0.170             
9238343   0      7.51849     76.75780        0.180             
9239784   1      4.28564     42.53831        0.590             
9243306   1      5.48894     50.70730        0.495             
9264604   0      4.89170     42.71001        0.085             
9265513   0      5.34184     48.39972        0.100             
9265822   0      5.23017     46.93634        0.105             
9266192   1      6.31179     83.97179        0.085             
9268146   0      3.61076     31.18594        0.980             
9268197   1      3.88395     29.87858        0.790             
9268349   0      6.18111     58.87402        0.150             
9269302   1      4.00229     35.49152        0.895             
9272256   0      9.19153     94.49192        0.220             
9272862   0      7.39713     78.84608        0.180             
9273073   1      4.36187     39.68635        0.870             
9273106   1      3.87712     29.07752        0.795             
9273749   0      3.40836     27.16539        0.010             
9277292   0      5.21507     49.76595        0.105             
9277886   1      2.95812     23.71070        0.895             
9278055   0      4.31035     39.29084        0.020             
9278376   1      2.93514     22.52329        0.870   E         
9279031   0      7.08021     75.06688        0.170             
9279645   1      4.07673     31.45088        0.900             
9279889   0      5.33992     52.23297        0.090             
9283112   0      4.39994     38.76597        1.000             
9283619   0      6.70346     69.27902        0.170             
9284323   1      3.07709     26.46352        0.730             
9285188   1      4.61614     43.55400        0.980             
9285347   1      3.98430     35.67099        0.025             
9285761   0      5.47745     53.15798        0.120             
9286152   0      4.93479     43.48590        0.035             
9286286   1      3.80165     30.48277        1.000             
9286287   0      4.43160     38.67574        0.030             
9286409   1      4.35593     34.38089        0.905             
9286554   0      5.43762     53.39913        0.095             
9286817   0      5.11824     47.46371        0.090             
9286851   1      6.58487     87.82755        0.065             
9287803   1      3.53096     27.91210        0.880             
9288026   1      4.28541     34.65717        0.635             
9288083   1      4.12286     32.03062        0.840             
9288195   0      8.34910     92.83249        0.185             
9288983   0      4.91747     44.84589        0.040             
9289786   1      4.04385     36.65292        0.200             
9291249   0      4.61631     45.22310        0.075             
9291613   1      4.11700     28.64437        0.955             
9292180   0      5.44141     55.40582        0.085             
9292255   0      6.48507     64.73027        0.145             
9303751   0      7.25869     83.48973        0.225             
9304991   1      4.89095     54.60496        0.860             
9307073   0      4.76234     43.29982        0.055             
9307860   1      5.49487     51.59935        0.100             
9326421   0      6.80237     67.73127        0.185             
9326484   1      4.08961     30.23249        0.900             
9326949   1      8.00777     85.16567        0.120             
9328135   0      5.78212     55.98829        0.115             
9328571   0      3.55867     30.00948        0.930             
9329384   0      3.81271     33.31639        0.065             
9329807   1      4.03973     32.34758        0.960             
9330685   1      3.90831     28.58954        0.770             
9330853   1      5.27910     35.68830        0.990             
9331202   1      3.80148     31.40677        0.870             
9333290   0      2.96483     24.50978        0.925             
9333501   0      3.49242     27.92685        0.970             
9333640   1      4.07525     30.76148        0.835             
9334504   1      3.85179     28.82635        0.025             
9334554   1      3.94650     34.37801        0.820             
9334793   1      3.73065     28.36752        1.000             
9335348   0      3.38700     28.39078        0.975             
9339711   1      2.82306     20.71716        0.955   E         
9339825   1      4.40452     30.20949        0.640             
9340062   1      4.05111     30.69675        0.790             
9340655   1      3.92600     26.85895        0.580             
9340993   0      3.54021     30.38307        0.960             
9341449   1      3.66943     34.93019        0.960             
9344180   1      3.50050     25.76205        0.735             
9344741   0      4.79316     44.45560        0.085             
9345007   0      5.23739     53.31132        0.060             
9345777   0      5.11569     46.02766        0.085             
9345996   0      4.63844     42.69755        0.060             
9346108   1      3.76781     30.96258        0.900             
9346288   0      3.31768     28.83243        0.970             
9346607   0      4.65786     42.80576        0.060             
9346964   0      6.62826     66.74892        0.205             
9346980   0      4.55811     40.50050        0.030             
9346999   0      6.00919     58.77639        0.105             
9347059   1      4.18725     30.92830        0.850             
9348987   0      6.00499     61.12009        0.140             
9349736   1      3.45462     24.79967        0.600             
9349996   1      3.82617     29.47274        0.860             
9350151   1      3.73361     33.47030        0.790             
9350634   1      3.23248     28.81678        0.920             
9350965   1      4.85594     47.99475        0.950             
9350969   1      3.02587     25.90456        0.940             
9351267   1      3.53181     25.44671        0.695             
9351617   1      4.38802     41.41071        0.890   E         
9352721   0      4.62164     42.65193        0.040             
9353100   0      5.05183     45.56663        0.025             
9353116   1      3.76902     29.32628        0.865             
9354037   0      3.66049     33.68103        0.990             
9357136   1      4.18492     33.66121        0.945             
9357578   0      5.18769     53.73569        0.065             
9361885   1      3.39426     30.29634        0.885             
9364778   1      3.62411     37.52231        0.195             
9364907   0      2.90955     24.98657        0.925             
9367120   1      4.73777     51.24370        0.140             
9367236   1      4.39612     41.61843        0.030             
9368139   1      3.30604     26.28123        0.460             
9385935   1      3.78678     29.39088        0.840             
9388422   1      3.95045     33.35229        0.880             
9388508   1      3.78644     30.74978        0.765             
9389234   1      3.27665     28.21025        0.695             
9389690   1      3.50352     29.57525        0.880   E         
9390558   1      3.68145     28.44562        0.020             
9390677   0      3.37834     26.73370        0.970             
9390823   1      3.85856     26.01186        0.080             
9390936   0      4.14369     35.47578        0.040             
9390979   0      5.87023     56.95601        0.125             
9391049   0      4.25695     36.13780        0.995             
9391192   1      3.84974     29.76889        0.885             
9392274   0      4.84122     45.39384        0.070             
9392703   0      5.75098     54.15504        0.095             
9392933   1      3.86562     33.21823        0.965             
9393028   1      3.87555     29.47325        0.885             
9394839   0      7.47136     74.44997        0.210             
9394918   0      4.17240     37.81820        0.990             
9395124   0      5.05770     45.73111        0.080             
9395535   0      2.94131     23.03099        0.905             
9395888   1      4.22110     40.79047        0.595             
9396095   1      3.92060     29.54085        0.865             
9396101   0      9.05656     99.21640        0.220             
9397816   1      5.13373     46.15479        0.120             
9401993   1      3.23536     23.40239        0.585             
9402881   1      6.66492     81.19882        0.920             
9404944   0      4.09640     36.89140        0.050             
9405336   1      3.94010     31.61939        0.920             
9405809   1      4.08226     33.00080        0.750             
9406238   0      5.83721     57.21541        0.125             
9406426   1      3.81727     28.37435        0.770             
9406638   0      4.41094     38.22285        0.025   E         
9406929   1      4.38251     35.70834        0.870             
9407288   1      3.11852     24.46082        0.950             
9407512   0      5.47402     53.85262        0.080             
9408278   0      5.27574     47.64765        0.095             
9408361   1      5.27414     60.73382        0.945             
9409592   0      5.67695     56.62922        0.125             
9411287   0      5.36065     50.35415        0.135             
9411366   1      4.95674     47.95960        0.980             
9411865   1      6.51480     74.03174        0.880             
9427889   1      3.75391     38.15201        0.835             
9429520   0      4.19350     37.61338        1.000             
9430039   0      5.86729     57.07518        0.110             
9430388   1      4.16519     29.28861        0.875             
9430786   0      4.14136     39.00211        0.990             
9449413   0      5.65390     53.50938        0.120             
9451434   1      3.64392     27.34477        0.820             
9451482   1      6.66383     82.27830        0.035             
9451503   1      3.87612     26.95520        0.815             
9451788   0      3.22079     25.21130        0.915             
9453048   1      3.49447     31.63943        0.950             
9453462   1      3.36732     25.29776        0.915             
9455526   0      7.75611     89.25887        0.140             
9457108   0      8.25011     92.69199        0.200             
9457766   0      5.20218     54.32348        0.025             
9457889   1      3.18174     25.36673        0.005   E         
9457942   1      3.16959     22.70275        0.650             
9459359   1      3.95813     35.90112        0.805             
9462728   1      3.01056     24.01312        0.890             
9465692   0      8.52989     84.85457        0.195             
9466396   1      3.83403     33.83120        0.795             
9466520   0      5.44558     52.11600        0.050             
9466774   1      4.00249     28.30506        0.030             
9466804   1      4.02464     32.49851        0.985             
9467117   1      3.26409     23.92077        0.750             
9467124   1      4.07600     35.28999        0.080             
9467217   1      6.33089     70.56047        0.965             
9467724   0      6.15143     58.37694        0.145             
9468199   1      4.87444     54.99651        0.930             
9468930   1      3.09714     24.82744        0.960   E         
9469036   1      3.86918     32.60972        0.865             
9469165   1      3.89987     27.96660        0.825             
9469325   1      6.86500     79.63356        0.895             
9469978   0      5.67393     55.01271        0.115             
9470276   0      7.03383     75.56412        0.135             
9471678   0      6.12842     61.09876        0.145             
9472635   1      4.08252     31.61004        0.810             
9472975   1      4.02622     34.32583        0.885             
9473027   1      4.71550     42.89973        0.855             
9475588   0      4.64393     39.65725        0.050             
9479404   1      7.00219     84.67904        0.065             
9479408   0      4.87808     44.35436        0.025             
9481235   0      7.48734     74.38534        0.180             
9486918   1      3.89864     32.88059        0.720             
9487532   1      4.03561     32.05228        0.790             
9491002   1      3.90314     28.31115        0.850             
9508233   1      4.28095     38.93001        0.060             
9511938   0      4.93888     48.36036        0.020             
9513046   1      6.90489     82.74271        0.020             
9514451   1      4.13256     28.65408        0.045             
9515026   0      4.59199     40.41756        0.990             
9517131   1      5.48350     50.22716        0.090   E         
9517331   0      5.00686     45.20102        0.095             
9517713   1      3.76085     30.73799        0.740             
9519051   0      3.15637     28.05852        0.020             
9519335   0      4.49866     40.38277        0.050             
9519686   1      4.11426     27.80806        0.840             
9519925   1      3.92862     33.01019        0.270             
9520755   0      3.73878     35.12672        0.985             
9521327   1      4.29406     33.87243        0.610             
9527159   0      6.19690     60.21506        0.125             
9527386   1      4.19854     35.88969        0.025             
9528103   1      3.90445     28.64214        0.655             
9529087   0      5.78487     56.04755        0.135             
9529943   0      6.27758     61.55228        0.150             
9530136   0      4.80127     45.23862        0.020             
9532903   1      7.53098     93.92121        0.070             
9533861   1      5.04712     56.88581        0.985   E         
9534968   0      5.84734     56.75238        0.155             
9535050   1      4.53392     44.88256        0.925             
9535343   0      5.60768     55.29956        0.100             
9535399   0      5.75765     57.48383        0.095             
9535409   1      3.91076     38.16804        1.000             
9536727   1      4.96345     46.83784        0.060             
9536730   0      5.55041     50.79020        0.080             
9539702   1      3.95268     28.65528        0.025             
9539792   1      4.26506     36.45473        0.075             
9539910   1      4.23977     31.99897        0.925             
9540185   1      4.15076     33.31621        0.730             
9542218   0      5.78030     57.35789        0.115             
9544002   0      5.05051     44.71342        0.030             
9569195   1      4.33916     38.27433        0.765             
9569462   0      3.51838     28.21887        0.010             
9573951   1      3.87099     29.25708        0.870             
9574550   1      3.98035     29.80018        0.805             
9575007   0      4.40977     38.82943        0.080             
9575153   1      3.39104     23.27500        0.670             
9575284   0      5.30841     47.42370        0.095             
9575663   1      4.06489     27.99408        0.760             
9575718   1      3.25420     24.52656        0.115             
9575873   1      3.49813     32.64923        0.900             
9575978   0      4.82109     43.44644        0.070             
9577953   1      3.89719     29.56405        0.105             
9578794   0      3.61274     31.42528        0.935             
9579698   0      4.14532     33.11707        0.985             
9579860   0      5.87830     55.50814        0.110             
9579999   1      3.68522     31.82318        0.815             
9580043   0      7.31583     74.51621        0.185             
9580171   1      2.90899     22.59839        0.875   E         
9580292   1      2.99122     23.51104        0.880             
9580343   1      4.07816     31.68139        0.870             
9580943   0      5.18423     46.62896        0.115             
9580991   0      5.72481     62.00280        0.050             
9581413   0      5.14145     46.61971        0.175             
9581445   0      5.78605     60.71105        0.095   S         
9581947   1      3.92574     29.38948        0.690             
9581977   0      4.12131     34.71947        1.000             
9583607   1      3.81592     25.58947        0.935             
9583720   0      5.67573     56.44482        0.110             
9589159   1      4.06401     32.94261        0.935             
9589638   0      4.41165     40.51339        0.030             
9590589   1      3.05404     24.22741        0.930             
9590884   0      4.16279     37.47275        0.990             
9590930   1      3.90402     30.20827        0.975             
9591529   0      3.23557     26.13734        0.200             
9592315   0      4.02497     39.24456        0.960             
9593080   1      4.75166     46.34085        0.970             
9593804   0      3.96541     32.81330        0.055             
9594303   1      3.90243     36.62699        0.950             
9594684   1      4.26067     35.60172        0.635             
9595000   1      4.15749     31.38180        0.995             
9595822   0      4.68086     47.25906        0.060             
9595844   1      3.91635     30.73123        0.870             
9596172   0      5.87031     54.18418        0.080             
9596857   1      4.10591     31.27091        0.800             
9596869   0      4.70704     44.47752        0.040             
9598077   0      4.88172     45.98673        0.125             
9598509   1      3.96961     29.92115        0.800             
9601488   1      3.95417     27.48511        0.770             
9602037   1      4.09611     34.06269        0.815             
9602053   1      6.05478     61.31877        0.135             
9602971   0      4.67322     42.34005        0.010             
9603327   1      3.85569     27.06857        0.945             
9603633   1      3.38491     28.10922        0.815             
9603718   1      3.40439     27.65895        0.950             
9604318   1      4.21329     31.43266        0.750             
9604492   0      3.16495     25.94711        0.935             
9604795   1      3.47873     26.41905        0.805             
9605294   1      3.96257     31.06787        0.740             
9605990   0      7.29707     84.37906        0.175             
9606195   1      4.76897     50.00613        0.945             
9606440   1      3.97561     33.32052        0.950             
9612933   1      4.45641     47.87302        0.765             
9612990   1      5.12801     61.13525        0.980             
9631471   1      4.28088     36.38834        0.845             
9631782   0      6.52384     67.81785        0.195             
9631844   0      5.30379     49.80726        0.120             
9634870   1      3.35075     26.44684        0.915             
9636841   1      4.24280     26.55076        0.720             
9637054   0      4.52412     43.28347        0.995             
9637107   0      6.23593     61.03764        0.170             
9637115   0      4.41042     40.10632        0.040             
9637337   0      6.88434     64.18925        0.120             
9640480   0      5.37775     48.17213        0.085             
9640845   1      4.31649     36.25748        0.975             
9640886   0      3.98438     35.26375        0.970             
9641636   1      3.56769     28.74372        0.830             
9641814   0      4.79578     45.11930        0.050             
9643071   0      4.21133     37.12796        0.995             
9643159   0      3.45064     28.66770        0.005             
9643702   0      5.65721     53.77559        0.120             
9643720   1      4.07437     31.11863        0.960             
9643826   1      2.84356     21.15376        0.940             
9644558   1      4.49413     28.61204        0.710             
9645361   1      6.37160     75.52476        0.005             
9649200   1      4.17988     32.16814        0.715             
9649717   0      4.69669     42.05766        0.005             
9649935   0      5.20918     48.74072        0.110             
9650172   0      6.22884     65.79798        0.120             
9650310   1      3.27336     23.54455        0.770             
9650375   0      9.31142     97.55103        0.230             
9650527   1      5.32024     55.49240        0.985             
9650969   1      3.33569     25.62598        0.895             
9651164   1      3.78489     29.08053        0.835             
9651255   0      6.62397     64.94150        0.145             
9651313   0      5.70739     58.18972        0.120             
9651659   1      3.96214     31.99668        0.900             
9651682   0      8.05751     85.12539        0.230             
9651684   0      7.62191     78.87510        0.185             
9651794   1      3.89787     32.39423        0.760             
9652488   1      3.97123     28.77694        0.855             
9652551   0      6.86121     75.59066        0.045             
9652971   0      2.97649     25.55870        0.910             
9653870   1      4.12024     29.08513        0.325             
9654430   1      4.91521     44.10788        0.075             
9655101   1      7.84693    100.90171        0.080             
9655123   0      7.87347     83.44905        0.175             
9655167   1      8.06311    105.90784        0.060             
9655200   0      4.63122     40.80462        0.050             
9655459   1      3.73982     28.06584        0.805             
9655796   0      5.72464     53.64172        0.205             
9655821   1      4.01010     30.92066        0.025             
9657730   1      4.53145     30.54807        0.885             
9657917   0      6.61275     69.79584        0.170   S         
9658002   0      4.09811     36.12122        0.015             
9658072   1      3.49939     28.81669        0.810             
9658793   0      4.46357     40.71017        0.010             
9659058   0      5.10888     45.65557        0.070             
9659141   0      5.72547     55.06025        0.170             
9662395   1      4.46711     48.39252        0.995   E         
9662475   1      3.78426     35.87683        0.990             
9662751   1      4.26961     33.01287        0.640             
9663182   0      4.96391     49.36799        0.040             
9663771   1      4.19597     28.26531        0.890             
9664360   0      5.03807     45.58476        0.080             
9664946   0      3.44725     32.30434        0.920             
9665229   0      4.89064     46.10147        0.120             
9665632   1      2.91654     21.32700        0.760             
9665637   1      3.82972     28.96808        0.885             
9666021   0      5.29288     50.13604        0.170             
9666306   1      4.93000     48.98845        0.920             
9667064   1      3.60135     30.47090        0.825             
9667164   0      5.00415     49.00790        0.025             
9667668   1      3.91556     37.66397        0.815             
9673317   0      7.00041     77.88614        0.145             
9674113   1      4.26419     30.21778        0.070             
9692063   0      5.63793     54.78143        0.110             
9692226   1      3.76972     29.22137        0.125             
9692509   1      3.70064     26.81739        0.160             
9693152   1      3.95775     30.49213        0.980             
9693458   1      4.02298     29.69910        0.960             
9696576   0      3.58289     30.37037        0.020             
9696716   1      3.32619     24.40057        0.875   E         
9697645   0      3.90624     38.26630        0.045             
9697999   1      4.05426     28.90606        0.730             
9698196   1      3.12011     25.63327        0.555             
9701905   1      3.86749     26.27427        0.795             
9702024   0      8.68158     96.55974        0.265             
9702474   1      4.08105     31.53746        0.860             
9702609   0      4.95319     45.60609        0.080             
9702754   1      2.88231     22.12933        0.950             
9704676   0      4.45650     40.49397        0.025             
9705542   1      3.42192     27.12234        0.850             
9705691   1      3.94580     30.71274        0.885             
9705929   1      3.70005     27.88519        0.805             
9706046   0      5.67821     55.03688        0.175             
9706194   0      3.26921     26.65172        0.990             
9706219   0      8.00242     86.59924        0.145             
9710321   0      5.70177     53.24528        0.100             
9711231   0      5.12760     47.35351        0.085             
9711269   0      6.39231     64.50500        0.140             
9711308   0      8.22584     94.27881        0.165             
9712200   0      5.39498     48.81313        0.050             
9712670   1      4.02677     29.31551        0.365             
9714055   0      8.76420     92.13610        0.225             
9714684   1      4.01388     35.49015        0.880             
9715090   1      3.51711     26.26563        0.845             
9716506   0      4.95751     43.49335        0.090             
9716526   1      6.33364     65.60210        0.125             
9717040   1      3.93326     32.00641        0.785             
9717117   1      3.51216     27.65744        0.040             
9717214   0      3.95869     36.88488        0.050             
9718200   0      6.59890     66.43150        0.095             
9719144   1      3.59819     24.19764        0.855             
9723501   1      4.02143     33.96999        0.860             
9723621   1      6.51188     69.43752        0.095             
9724023   0      8.45780     95.72632        0.185             
9724029   0      4.39178     39.50365        0.010             
9724859   0      3.56205     32.87860        0.010             
9725292   1      5.80675     65.69398        0.145   E         
9726814   0      4.65959     47.16395        0.025             
9727261   0      4.42663     38.22891        0.020             
9727284   1      5.28950     57.66544        0.085             
9727451   1      3.83722     35.85187        0.800             
9727675   1      6.07555     67.02387        0.010             
9728284   0      4.92352     46.64743        0.020             
9728645   1      4.40476     40.10513        0.985             
9728765   0      8.25586     92.58958        0.200             
9728845   1      3.15108     29.22169        0.740             
9753097   0      6.99719     72.99707        0.165             
9754882   1      4.26316     29.43624        0.675             
9757679   1      3.94794     31.70108        0.785             
9758145   1      3.79209     33.01598        0.010             
9758246   1      2.82065     21.87393        0.920   E         
9760732   1      4.02699     27.71652        0.830             
9760904   1      4.01418     29.26535        1.000             
9761597   0      5.78836     58.34967        0.090             
9761605   1      3.93027     30.08355        0.330             
9762408   0      4.78287     44.55073        0.075             
9762752   0      3.81518     34.40796        0.985             
9763443   1      3.55137     24.87746        0.800             
9764708   0      3.38646     31.88648        0.920             
9764758   0      5.35502     53.10741        0.085             
9764952   1      4.14592     28.21848        0.800             
9765607   1      3.89372     31.17555        0.170             
9765803   0      6.43363     64.88137        0.110             
9766158   0      4.46863     40.22182        0.005             
9766390   1      3.99871     30.80253        0.770             
9766517   0      4.98244     47.43157        0.075             
9766906   1      3.46930     25.70060        0.765             
9767322   1      3.43403     24.32233        0.725             
9767966   1      3.86627     31.67512        0.890             
9771031   0      5.57935     57.36572        0.120   S         
9771209   0      5.86384     60.86100        0.055             
9772156   1      3.85174     28.81574        0.985             
9772371   0      3.19569     28.81680        0.095             
9772519   0      4.64944     43.14959        0.025             
9772754   1      3.48616     37.00268        0.635             
9773489   0      3.92499     33.50636        1.000             
9773741   1      3.16375     25.05878        0.030             
9773979   1      3.95285     33.18775        0.785             
9774312   1      4.22851     37.86877        0.910             
9774417   1      3.68989     29.87088        0.720             
9774549   1      7.89326     94.67365        0.150             
9775516   1      4.56215     41.39497        0.940             
9775952   1      6.07428     58.60409        0.130             
9776559   1      3.27106     30.69913        0.995             
9776660   1      3.35593     28.49186        0.930             
9776739   1      7.60031     96.76143        0.110             
9776795   1      4.24732     32.49200        0.795             
9777198   0      4.37005     39.42963        0.330             
9777533   1      4.47655     43.14338        0.700             
9777556   1      4.24873     32.77616        0.755             
9778176   1      3.86363     30.69690        0.260             
9778638   1      6.69825     78.52371        0.060             
9779238   1      3.76635     27.28770        0.770             
9779963   0      3.58337     32.72871        0.965             
9780183   1      3.78708     31.55589        0.825             
9782588   1      3.52175     29.15047        0.855             
9782817   0      5.53178     52.30454        0.095             
9782964   0      5.40247     53.22622        0.105             
9783226   0      5.31695     52.84766        0.070             
9783681   1      5.99195     64.81107        0.975             
9783838   0      4.92580     43.78354        0.025             
9783880   0      4.24956     37.14599        0.980             
9783919   0      3.65138     31.67539        0.070             
9783993   1      4.22879     36.22787        0.930             
9784419   1      3.85744     30.29623        0.805             
9784687   0      4.34495     38.49031        0.070             
9784743   0      4.99207     45.26863        0.060             
9785675   1      3.64122     24.69788        0.540             
9786625   0      4.70317     46.10693        0.035             
9787045   0      4.53378     41.45616        0.110             
9787747   0      6.30132     63.46123        0.120             
9788777   0      6.42418     66.37611        0.160             
9791929   1      4.61911     43.56684        0.980   E         
9813102   1      4.01003     30.62998        0.820             
9814467   0      5.12262     47.92450        0.115             
9814943   1      4.75811     30.98086        0.695             
9815149   1      3.54895     23.98512        0.770             
9815461   1      3.68428     28.72367        0.915             
9815804   1      3.90615     34.38067        0.580             
9818604   0      3.50090     30.94980        0.915             
9820702   0      5.96831     61.04951        0.130             
9822609   0      5.78242     54.47774        0.130             
9823871   0      4.82723     41.63898        0.040             
9824342   0      6.09483     60.07405        0.125             
9824971   1      3.14922     23.28209        0.875             
9826306   0      7.50732     78.11332        0.175             
9827682   0      4.12671     36.85325        0.020             
9827743   0      5.92376     59.67908        0.120             
9832794   0      3.19603     25.26190        0.905             
9833073   0      3.65864     32.21708        0.930             
9833272   0      4.52561     41.93333        0.040             
9833457   0      4.24421     37.80961        0.995             
9833561   0      3.15609     26.22216        0.930             
9833591   1      3.19492     23.41347        0.755             
9833651   1      4.24731     39.09507        0.955             
9834133   1      3.25509     26.91934        0.710             
9835436   1      3.02845     24.39304        0.930   E         
9835575   1      3.83689     31.40675        0.865             
9835626   0      5.43323     55.44517        0.085   S         
9835756   1      3.59847     26.54861        0.800             
9835853   1      2.80519     23.37462        0.810             
9836234   1      7.10802     63.60921        0.795             
9837287   0      4.81450     44.33973        0.045             
9837429   1      4.32032     29.93543        0.015             
9837478   0      5.33443     52.92302        0.070             
9837742   1      3.97464     30.24295        0.990             
9838432   1      2.89267     24.67999        0.950             
9838653   1      3.53328     26.92654        0.835             
9838719   0      8.57645     95.28296        0.195             
9839793   0      4.98444     46.60287        0.060             
9843104   1      3.59856     29.16785        0.905             
9843486   1      7.46660     92.18823        0.050             
9843910   0      5.12861     51.22546        0.095             
9844294   1      3.48131     27.31570        0.930             
9845028   1      4.22740     29.47747        0.955             
9845286   1      2.80917     20.94091        0.920             
9845772   0      4.53009     40.92687        0.070             
9847159   1      3.41196     29.01931        0.930   E         
9847893   1      3.75216     22.51181        0.740             
9847922   0      5.79230     62.04543        0.090   S         
9852480   1      4.37725     36.36046        0.735             
9871800   1      3.82018     29.83368        0.855             
9872645   1      3.95531     32.45764        0.945             
9874261   0      8.24879     89.81563        0.200             
9874730   1      3.89360     30.83915        0.515             
9875046   0      5.38791     48.13712        0.080             
9878206   1      3.47426     29.02860        0.660             
9880324   0      5.01753     49.83296        0.090             
9880435   0      5.82598     54.66627        0.175             
9880457   0      4.48492     41.60751        0.050             
9881071   0      8.68902     90.05686        0.210             
9881628   1      3.97215     28.06892        0.650             
9882446   0      4.98728     49.95172        0.040             
9882634   0      5.58272     53.38485        0.075             
9883123   0      8.24585     92.47030        0.195             
9885553   0      5.00553     49.09967        0.025             
9887134   0      3.23868     25.56387        0.960             
9887488   1      4.09054     32.09563        0.885             
9892756   1      4.05005     33.22729        0.815             
9893440   1      3.64431     29.29797        0.755   E         
9893479   0      6.21582     59.44561        0.125             
9893852   1      3.91834     29.99500        0.040             
9896187   0      5.07249     50.37282        0.050             
9896523   1      4.13632     31.74751        0.985             
9897257   0      4.53883     39.44907        0.040             
9897291   1      4.09985     35.67869        0.920             
9897403   0      7.56218     88.18242        0.155             
9897536   1      4.14180     26.92899        0.810             
9897592   0      4.96908     46.78625        0.040             
9897809   0      5.91956     58.41803        0.125             
9898100   1      5.76772     55.81459        0.115             
9898240   0      3.74207     36.00579        0.930             
9898393   0      5.53615     58.34265        0.085             
9898999   0      3.98531     35.71929        0.995             
9899245   1      3.90260     33.88671        0.915             
9899421   0      3.06904     25.36414        0.930             
9899534   0      6.02488     56.43304        0.125             
9902695   1      3.26497     27.44620        0.880             
9902827   1      4.16291     34.56869        0.645             
9903422   0      6.55115     70.32973        0.140             
9904029   1      3.67517     30.12974        0.835             
9904580   0      3.74536     29.75035        0.065   E         
9905106   0      6.37981     62.82842        0.165             
9905403   0      5.15081     48.06126        0.095             
9906303   0      5.03881     48.11954        0.065             
9906321   0      5.17121     48.87755        0.090             
9906905   1      4.46314     41.84481        0.910             
9907001   1      3.72029     34.29866        0.965             
9907052   1      3.57073     29.79231        0.875             
9907377   1      3.82751     33.78683        0.755             
9907534   1      3.65457     28.14656        0.740             
9908198   1      4.10848     33.54732        0.910             
9908486   1      3.15897     26.41927        0.945             
9908491   1      3.86215     33.78167        0.990             
9910758   1      3.39403     30.58617        0.120             
9913724   1      4.12596     37.49082        0.195             
9932339   0      5.76438     58.23987        0.125             
9932866   0      6.80010     67.68498        0.185             
9933126   1      5.13580     32.73439        0.610             
9933170   1      3.75859     32.20418        0.745             
9933717   1      2.99262     23.07853        0.930             
9936456   1      4.21250     35.42806        0.690             
9941502   1      3.42324     25.72293        0.940             
9941713   0      4.84694     48.47910        0.040             
9941840   0      5.34682     48.76655        0.090             
9941911   0      4.27459     36.61656        0.015             
9942292   0      4.47865     43.48195        0.330             
9942613   1      3.75593     28.55735        0.865             
9943018   1      3.48458     28.51352        0.110             
9944065   0      6.24658     62.25025        0.075             
9944776   0      4.19086     35.99847        0.060             
9945210   1      3.71480     28.10323        0.135             
9946074   0      6.53052     64.38603        0.145             
9947085   1      4.17344     39.18077        0.975             
9947390   1      3.89283     32.00184        0.900             
9950308   1      3.63106     31.33257        0.995             
9950644   1      4.13164     37.61676        0.965             
9954248   0      4.88621     45.22242        0.065             
9955511   1      4.09008     27.60276        0.435             
9955959   0      4.63545     39.92304        0.025             
9956422   0      8.59862     98.44588        0.220             
9957278   1      3.23908     27.74232        0.915             
9957333   1      3.99141     29.90988        0.825             
9957477   1      4.04369     33.84956        0.930             
9958567   1      3.43511     25.81774        0.675             
9958602   0      7.58354     80.59822        0.185             
9959555   1      3.16451     25.47396        0.895             
9962729   0      5.42897     51.50954        0.080             
9964206   1      3.86879     31.12913        0.830             
9964829   1      4.09480     36.23712        0.900             
9964863   0      7.62211     88.43115        0.150             
9965093   1      4.14943     29.68253        0.725             
9965354   0      3.70761     32.53425        0.985             
9965648   0      5.73079     56.79071        0.115             
9965980   0      7.08599     77.92478        0.145             
9965988   0      5.79889     54.21176        0.115             
9966518   1      3.95890     30.21303        0.860             
9967100   0      4.19850     37.96755        0.035             
9967174   1      5.25296     54.24874        0.965             
9967351   0      5.71250     60.56149        0.075             
9968040   0      4.98449     43.95313        0.065             
9968125   0      4.98127     48.49815        0.025             
9968249   0      7.80353     90.69269        0.215             
9970454   1      3.90821     32.08667        0.915             
9970467   0      4.67739     45.55887        0.030             
9972796   1      4.36904     38.97871        0.790             
9991281   1      4.50260     32.03061        0.890             
9992544   0      3.45194     28.21847        0.990             
9993459   0      5.23374     48.19285        0.030             
9993925   0      5.78146     55.47268        0.155             
9994652   0      5.24964     49.59940        0.080             
9995094   1      3.99347     31.02840        0.810             
9995133   0      5.53533     51.06147        0.090             
10000108   0      5.80348     54.26373        0.135             
10000207   0      8.80644     95.16356        0.235             
10000766   1      4.04029     30.88427        0.220             
10000981   0      6.83954     65.43289        0.165             
10001326   0      5.04935     47.64475        0.075             
10001440   0      5.09679     44.25224        0.080             
10002385   1      3.86672     30.79787        0.155             
10002556   1      3.94270     29.67695        0.725             
10002647   1      4.28162     37.41211        0.895             
10003349   0      4.98762     48.12884        0.080             
10003464   1      4.19003     30.99967        0.725             
10003497   0      3.36327     28.10180        0.950             
10004825   0      5.41679     58.07568        0.025             
10005422   1      3.87638     27.32115        0.905             
10005502   0      4.42028     42.07042        0.985             
10005966   1      3.83039     30.74910        0.825             
10006244   0      5.03129     45.53537        0.020             
10006548   1      3.58481     28.26794        0.880             
10006828   1      2.80599     21.11848        0.930   E         
10007644   0      7.95926     79.33506        0.170             
10008121   1      5.10245     41.08180        0.570             
10010358   0      4.40831     43.27644        0.030             
10010946   0      4.73810     42.66224        0.035             
10010983   1      3.38151     25.77980        0.710             
10011329   0      3.77782     36.74305        0.945             
10014893   0      3.10691     26.77803        0.960             
10016093   0      3.79405     31.20168        0.955             
10017956   0      4.28869     37.51413        0.015             
10018076   0      4.81250     43.69953        0.135             
10018442   0      6.61792     74.82914        0.125             
10018832   0      5.64656     53.87151        0.120             
10018923   0      4.32383     40.91482        0.055             
10019007   1      4.12514     32.01206        0.990             
10023322   0      3.17848     27.15008        0.930             
10023439   0      6.43488     65.21341        0.185             
10023547   1      7.71127     93.18000        0.135             
10023806   1      4.20176     33.72920        0.760             
10023911   0      8.04492     82.87992        0.225             
10024405   1      3.74805     35.57811        0.800             
10024454   0      6.11656     59.42992        0.120             
10024460   0      4.14855     35.80687        0.990             
10024484   1      4.07004     33.13755        0.900             
10024766   1      4.73246     30.60316        0.450             
10024883   0      3.26564     26.41631        0.970             
10024931   0      5.06261     47.94718        0.095             
10025167   1      3.84710     28.57299        0.940             
10026795   0      5.05430     48.72949        0.070             
10027385   1      4.34565     41.18103        0.920             
10028221   1      3.88421     27.69273        0.655             
10028634   0      8.28715     92.89664        0.165             
10029716   1      4.00202     28.80297        0.775             
10029899   1      4.00889     27.39986        0.165             
10031427   1      4.18926     35.85199        0.935             
10032715   1      4.32818     29.62887        0.425             
10034505   1      4.58494     47.77636        0.925             
10053224   1      3.70701     29.03668        0.845             
10053392   0      7.18291     75.08389        0.165             
10053414   0      4.40509     41.32667        0.020             
10053594   0      8.33858     93.07581        0.170             
10054831   1      4.04673     32.24713        1.000             
10055674   1      4.52450     43.82719        0.050   E         
10057222   0      5.25618     50.86715        0.060             
10057359   1      3.76983     33.09628        0.805             
10057445   0      5.38916     46.14661        0.045             
10057632   0      4.29801     37.36401        0.050             
10057670   0      5.38523     49.81582        0.120             
10058649   1      3.97255     29.37395        0.780             
10062594   0      4.77623     42.67798        0.070             
10062704   1      3.99896     28.79268        0.685             
10062753   1      3.86008     28.91399        0.050             
10063028   1      4.04212     30.48540        0.775             
10064560   1      4.29532     28.85565        0.925             
10065293   1      4.37915     30.30180        0.955             
10065717   0      8.31466     97.96703        0.340             
10065852   1      5.71258     59.40813        0.060             
10067242   1      3.94744     30.44562        0.775             
10067407   0      3.94537     34.94005        0.965             
10067983   1      4.45779     38.52945        0.965             
10068004   1      4.11437     29.90529        0.790             
10068280   0      6.69297     65.29043        0.195             
10068490   1      5.21146     55.09096        0.960             
10069045   0      4.99652     47.49520        0.125             
10069277   1      3.52324     28.24209        0.825             
10069498   1      4.47663     39.15999        0.990             
10069570   0      4.44893     41.23754        0.035             
10071079   1      3.92298     29.08947        0.820             
10079863   1      4.08093     34.02113        1.000             
10081137   1      4.07173     32.63695        0.905             
10081476   1      3.29235     26.84516        0.170             
10082955   1      4.18148     33.38670        0.855             
10086803   1      3.87642     28.81629        0.810             
10087271   1      5.25036     50.29457        0.190             
10087394   0      5.96153     59.15254        0.115             
10087522   1      5.14281     56.98794        0.900             
10087579   1      4.26822     33.91804        0.850             
10088276   0      3.22456     26.65385        0.970             
10090232   1      3.37324     26.62811        0.955             
10090568   0      6.76409     71.38232        0.205             
10090700   1      3.79987     31.31472        0.900             
10092103   1      5.59460     57.62810        0.975             
10092657   1      5.63939     67.45839        0.005             
10094183   1      4.04199     29.31034        0.645             
10094550   1      4.80030     56.53219        0.960             
10095409   0      4.19288     40.23002        0.975             
10095438   1      3.99167     30.61393        0.830             
10097375   0      7.70163     85.91844        0.155             
10118384   1      3.85812     32.05455        0.065             
10118929   0      4.28476     41.97744        0.015             
10120503   1      4.12963     32.83185        0.935             
10120607   1      3.25664     22.49800        0.655             
10123041   1      4.28016     34.19440        0.905             
10123573   1      3.86799     36.40459        0.790             
10123707   1      3.99237     30.09066        0.960             
10124024   1      4.37832     30.56350        0.840             
10124179   0      2.97169     23.03226        0.950             
10124436   0      4.89317     47.47158        0.050             
10127712   1      3.83625     26.75125        0.530             
10127758   1      3.18891     24.55242        0.780             
10128182   1      4.26004     34.17974        0.830             
10128250   1      4.70796     32.37955        0.185             
10128629   1      4.20861     37.25468        0.835             
10130148   1      3.88356     30.77664        0.820             
10130674   1      2.91186     22.55061        0.880             
10130679   0      6.20792     61.03292        0.150             
10131438   1      4.07899     38.16828        0.990             
10132247   0      6.48389     63.60767        0.150             
10132358   0      7.79605     78.74821        0.170             
10132592   1      5.73908     59.43785        0.085             
10132974   1      3.32006     26.53011        0.900             
10133475   1      3.86651     30.96591        0.875             
10134267   1      8.63700     92.58942        0.950             
10134484   1      7.65347     93.86611        0.080             
10134795   0      6.46328     66.28217        0.145             
10135035   1      4.14505     33.48538        0.950             
10135555   0      5.11721     45.64531        0.060             
10136293   0      3.48603     27.48323        0.985             
10136388   1      3.53103     27.28890        0.935             
10136807   1      2.91746     21.94710        0.980             
10140238   0      6.63441     67.43922        0.165             
10140432   0      4.95393     45.95637        0.105             
10145279   1      3.59145     31.41421        0.945   E         
10145852   1      3.93057     30.80815        0.025             
10146010   1      3.55065     25.16693        0.695             
10146110   1      3.98828     29.24061        0.735             
10146348   1      6.02900     68.33043        0.090             
10146628   0      5.98238     55.70500        0.065             
10146729   0      6.92405     73.89992        0.140             
10147030   1      4.12237     34.70104        0.870             
10148118   1      5.46753     59.16828        0.025             
10148531   0      5.21160     50.21572        0.130             
10149173   0      7.30468     77.02487        0.145             
10153739   0      7.95559     98.25560        0.115             
10153785   0      3.97293     32.92434        0.050             
10154247   1      3.91699     31.85456        0.880             
10154453   0      5.65903     53.37111        0.105             
10155387   0      5.45552     49.40791        0.120             
10155787   0      6.17202     60.64814        0.115             
10156534   0      8.09244     97.05100        0.065             
10156573   1      4.13382     32.21302        0.905             
10156576   1      3.93178     30.51828        0.830             
10156591   0      5.40160     49.83422        0.140             
10156597   0      6.61349     67.57909        0.160             
10156695   1      3.78865     25.38264        0.765             
10157553   1      4.00435     36.99662        0.050             
10157936   0      6.31346     62.18424        0.160             
10158548   0      7.86033     78.40565        0.165             
10159217   0      5.43108     55.10851        0.120             
10161943   0      6.23200     59.76650        0.170             
10162765   1      6.79725     87.81968        0.960             
10162869   1      4.31715     42.82848        0.025             
10163776   1      6.16925     76.64248        0.025             
10185703   0      5.24196     46.53432        0.070             
10186075   0      3.13821     25.47105        0.985             
10186190   1      4.17815     28.39059        0.785             
10186474   1      3.77777     29.70312        0.840             
10186510   1      3.67472     29.05685        0.205             
10186606   0      5.79270     56.36381        0.130             
10189920   1      3.54472     25.28249        0.820             
10190733   0      3.79784     31.05213        0.030             
10195741   0      4.01618     35.96713        0.975             
10196630   1      3.18640     24.23518        0.955   E         
10197939   0      7.75556     79.93156        0.200             
10198347   1      4.43814     41.16670        0.925             
10200728   0      6.21827     62.54654        0.130             
10200729   1      3.77612     29.44500        0.840             
10200886   0      4.19859     37.77762        0.050             
10202066   0      5.87751     55.44765        0.125             
10202324   1      3.92345     32.01750        0.925             
10202990   1      3.67845     28.29595        0.915             
10203751   1      4.34738     38.06234        0.680             
10206457   1      2.82365     21.95882        0.970   E         
10207078   0      4.58370     40.19260        0.025             
10207268   1      2.89160     19.44184        0.800             
10207321   0      6.67450     64.18227        0.175             
10207427   0      5.15603     46.78960        0.060             
10207623   1      4.53625     40.45092        0.760             
10208149   1      3.66051     29.19541        0.110             
10208330   0      4.50246     40.30767        0.005             
10208894   0      5.15305     45.03452        0.060             
10212834   0      3.80263     32.99837        0.015             
10212876   1      3.67902     28.36231        0.020             
10213610   0      6.15600     65.02704        0.105             
10213931   0      4.55341     43.45724        0.035             
10214295   1      2.80621     23.60596        0.965   E         
10219166   1      4.12448     33.75943        0.820             
10219630   0      4.11641     36.00371        0.995             
10219690   1      5.51319     58.77390        0.870             
10220447   0      3.67516     33.39682        0.015             
10220613   1      3.72893     38.57829        0.835   E         
10220740   0      4.20059     36.26846        0.995             
10220835   0      7.39894     68.97804        0.095             
10221720   1      4.10347     34.34939        0.855             
10222511   0      5.18609     50.77287        0.125             
10222797   1      3.51064     31.23802        0.870             
10223027   0      5.83205     55.78364        0.130             
10223257   1      3.37420     27.12232        0.885   E         
10224631   0      3.83828     32.18404        0.005             
10225014   1      3.56241     28.30005        0.880             
10225706   0      4.92981     49.95097        0.030             
10226276   0      6.03953     61.19119        0.130             
10227554   1      3.97911     31.42384        0.075             
10227713   1      3.35169     27.81883        0.920             
10228698   0      6.51209     65.97929        0.135             
10230535   0      7.66237     84.19794        0.150             
10231829   1      4.31632     38.24441        0.850             
10252399   1      3.61871     29.91692        0.875             
10252757   0      5.71328     53.15389        0.125             
10253286   0      4.10545     33.91010        0.065             
10253921   0      5.40723     50.08798        0.115             
10253969   0      3.90475     31.61824        0.005             
10254051   1      4.22225     30.47710        0.060             
10254480   0      6.65220     64.88583        0.120             
10255244   0      4.86379     42.67312        0.080             
10256237   1      3.94879     29.91825        0.770             
10256345   1      3.11361     26.11371        0.950   E         
10256448   0      7.63869     84.57463        0.170             
10256927   0      8.69053     92.62629        0.245             
10257326   0      8.44814    100.42017        0.215             
10258061   0      6.16684     60.91361        0.120             
10258584   0      6.06255     58.38860        0.150             
10259096   1      4.09509     30.09561        0.015             
10259369   1      3.49783     26.47893        0.815             
10262745   0      4.42179     46.63644        0.925             
10264013   0      9.05437     96.19336        0.235             
10265074   1      3.17169     25.23432        0.960             
10265132   0      5.54288     54.24869        0.095             
10265939   1      3.74996     28.76906        0.765             
10266404   1      3.17583     26.18246        0.930   E         
10266793   1      4.17585     30.70625        0.745             
10266802   1      6.39646     76.20275        0.020             
10269537   1      3.49985     26.20623        0.915             
10271802   0      3.42823     28.30680        0.045             
10271951   1      4.16267     32.01198        0.895             
10272681   1      3.84896     29.77657        0.895             
10272822   1      5.67844     60.26942        0.165             
10273112   1      3.68739     32.10078        0.945             
10273140   0      3.71574     32.53653        0.980             
10273236   0      3.80110     34.64608        0.985             
10273787   0      4.71769     43.52960        0.090             
10274280   0      4.53545     41.31738        0.005             
10274404   0      4.81792     41.77739        0.085             
10274445   0      4.70570     45.32997        0.075             
10279663   1      3.76003     28.98230        0.830             
10279833   0      5.39919     49.99167        0.095             
10280271   1      3.07322     23.77755        0.945             
10280586   1      3.83823     30.34258        0.980             
10280667   1      6.29545     73.84031        0.080             
10280750   0      3.76034     33.23896        0.990             
10280852   0      6.42567     65.51662        0.170             
10281965   1      3.22900     26.81739        0.850             
10284629   1      3.72021     32.54547        0.895             
10284955   1      3.70114     30.05993        0.880             
10285389   0      8.25888     87.31591        0.180             
10285522   1      4.02534     30.19871        0.720             
10285722   1      5.02712     51.57323        0.955             
10285754   1      3.68523     27.08232        0.765             
10287062   0      6.34228     60.93847        0.170             
10287323   0      5.03981     47.50032        0.090             
10288246   1      3.65147     29.50050        0.925             
10288283   0      3.77174     36.49623        0.975             
10288903   0      5.15293     49.80148        0.085             
10289378   1      3.06844     23.92057        0.925   E         
10290256   1      3.89237     30.28705        0.885             
10290535   1      4.09547     31.33550        0.930             
10290746   1      3.87256     29.00520        0.910             
10290882   0      4.50109     40.66548        0.020             
10292156   0      3.37977     28.86200        0.980             
10292330   1      4.41272     40.38689        0.060             
10295441   0      7.28975     75.87956        0.225             
10295801   0      5.44790     48.76869        0.120             
10296410   0      6.15951     62.31452        0.150             
10318539   0      6.77889     72.75167        0.135             
10318787   0      5.16921     42.18937        0.035             
10319146   1      3.79886     29.62555        0.865             
10320170   1      2.94539     24.72363        0.905   E         
10322446   1      3.94381     26.71729        0.810             
10322513   1      7.16719     92.03739        0.120             
10323079   1      3.91409     30.81304        0.995             
10323583   0      7.85903     83.46570        0.255             
10324587   0      7.52080     81.49002        0.185             
10328277   1      3.50236     27.92724        0.860             
10328498   0      4.54327     42.80392        0.035             
10328621   1      4.14906     28.05752        0.860             
10328894   1      3.97339     30.75302        0.930             
10329005   0      9.02549     95.30674        0.180             
10329811   1      4.97476     53.66627        0.065             
10331209   0      4.38631     37.75632        0.035             
10331908   0      5.74096     61.75148        0.075             
10332186   1      3.12445     22.97621        0.745             
10332259   1      4.02585     30.49327        0.875             
10333063   1      4.03006     36.37361        0.535             
10333149   0      6.18340     64.17234        0.125             
10334594   0      4.67363     41.06693        0.030             
10338373   1      4.12905     30.27054        0.795             
10339708   0      5.41063     50.06636        0.110             
10341704   1      4.38141     40.00963        0.865             
10345661   1      2.95104     23.02298        0.890   E         
10346254   1      4.26332     31.61938        0.715             
10350441   1      4.05008     30.88410        0.560             
10350825   0      4.39023     40.89887        0.065             
10350849   1      3.92307     30.64263        0.805             
10350934   1      3.79845     34.97989        0.800   E         
10351268   0      6.91778     74.70374        0.170             
10351585   0      8.37629     94.28985        0.190             
10351764   1      3.13354     23.93664        0.975             
10351792   1      3.58979     29.53679        0.795             
10351820   0      5.72716     56.97220        0.080             
10351898   0      4.80630     45.73467        0.035             
10352511   1      3.66963     30.67571        0.810             
10352615   0      5.71425     61.75792        0.120             
10352759   0      5.82169     56.92794        0.125             
10353366   0      4.40834     41.25362        0.025             
10353420   1      3.43669     28.61334        0.930             
10353533   0      5.01646     46.47176        0.100             
10353660   0      6.09039     59.33327        0.140             
10354144   0      4.04363     35.54029        0.015             
10354555   1      4.05479     28.61334        0.715             
10356032   1      3.65750     31.97077        0.940   E         
10358379   0      4.17177     37.52875        0.990             
10360984   1      7.26491     80.95979        0.125             
10361019   1      4.44123     48.31381        0.950             
10361562   0      5.99905     61.69800        0.130             
10363172   1      4.60417     43.37066        0.905             
10382554   0      6.74113     66.98697        0.160             
10382835   1      3.29299     26.12297        0.030             
10383368   0      5.94256     57.24769        0.125             
10384543   0      6.10350     59.38049        0.130             
10384595   1      4.60331     54.49986        0.975             
10386248   1      3.32554     26.05252        0.820             
10387495   0      6.41084     71.04303        0.095             
10387935   1      2.84156     26.82624        0.690             
10388249   0      5.44127     53.46874        0.120             
10389393   0      4.45018     39.74200        1.000             
10394683   1      3.80761     30.89731        0.400             
10394950   0      5.16743     50.62653        0.030             
10395327   1      3.57536     25.11431        0.685             
10395638   1      4.46838     41.90660        0.895             
10395653   0      6.15281     59.75665        0.155             
10396533   1      4.23494     36.74916        0.890             
10396812   0      5.20064     46.05412        0.125             
10396863   0      5.30077     49.64628        0.070             
10397646   1      4.78538     42.53868        0.825             
10401843   1      3.09455     23.57821        0.925   E         
10402468   0      5.85754     57.59448        0.110             
10402509   0      6.32187     56.51748        0.080             
10403323   1      3.72984     28.82456        0.880             
10403423   0      3.55017     29.34320        0.975             
10404656   1      2.89690     22.83791        0.915   E         
10405445   1      3.76342     27.69606        0.955             
10411448   0      5.13997     49.15517        0.075             
10416550   0      5.06058     48.18000        0.060             
10416619   1      4.81333     42.82983        0.425             
10417308   1      3.63989     29.61210        0.340             
10417492   0      7.07957     72.24534        0.160             
10419312   0      8.65292     94.53751        0.230             
10420102   1      4.84867     48.30193        0.865             
10420403   1      4.29926     38.06008        0.050             
10423375   0      5.60663     53.25450        0.125             
10423867   1      3.72821     29.01005        0.875             
10425397   1      3.94085     30.30520        0.900             
10425456   1      4.08867     33.49372        0.015             
10428124   1      4.68231     45.30187        0.825             
10448033   0      8.68681     91.68488        0.225             
10448807   1      4.67484     45.96030        0.870             
10448925   1      3.68065     28.05279        0.970             
10449098   1      4.09920     27.26567        0.625             
10449862   0      7.83039     78.37548        0.185             
10450175   1      3.66041     25.33661        0.525             
10451228   0      4.97420     43.55992        0.075             
10453652   0      4.57978     43.14239        0.035             
10454887   0      3.79616     36.47594        0.940             
10456555   0      4.78862     54.30384        0.010             
10457016   1      3.84096     30.48191        0.770             
10459696   0      5.86273     61.39584        0.100             
10459794   0      4.80783     46.32793        0.035             
10459798   0      4.64241     41.84485        0.085             
10459809   1      4.51910     41.20606        0.040   E         
10459817   1      4.12455     34.72882        0.835             
10459923   1      3.96494     31.43269        0.825             
10460020   0      4.64700     40.08047        0.045             
10460723   1      3.14159     22.97590        0.980             
10461323   1      7.23396     87.44972        0.180             
10461347   1      3.91658     32.60780        0.845             
10461757   1      3.51216     26.21130        0.700             
10463605   0      5.44603     51.07998        0.110             
10467388   1      3.96850     30.93763        0.985             
10468689   1      3.94623     31.03662        0.870             
10468896   1      4.66375     40.80164        0.910             
10469022   0      4.00635     35.36509        0.970             
10469868   1      5.54174     38.47005        0.040             
10471148   1      5.14636     53.88666        0.965             
10471226   1      4.03189     34.22732        0.940             
10473363   0      5.80884     55.04973        0.095             
10480567   0      8.94044     94.54042        0.250             
10480806   0      6.50040     66.55152        0.100             
10481365   1      4.60072     42.90565        0.035             
10482001   1      5.02019     55.09884        0.045             
10482198   1      3.87058     32.87807        0.765             
10483606   0      5.68893     58.86316        0.085             
10485520   1      3.85471     28.81669        0.850             
10485557   0      5.25236     51.45005        0.050             
10485765   0      6.14729     63.99336        0.115             
10485923   1      3.65389     25.84923        0.885             
10487616   1      3.88952     28.13722        0.745             
10487854   0      5.05239     46.87359        0.065             
10487973   0      6.19628     60.22247        0.125             
10488066   1      3.32888     26.48382        0.840             
10489370   1      5.66362     51.29983        0.095             
10489998   0      6.06793     58.43095        0.150             
10492224   0      4.29720     39.75609        0.995             
10492468   1      3.99859     34.07583        0.865             
10513061   0      4.47941     40.78101        0.015             
10513120   0      6.38699     62.39618        0.145             
10513892   1      4.03277     36.69557        0.905             
10514732   1      3.54667     27.67758        0.445             
10515929   0      4.28818     36.02713        0.015             
10517488   1      3.36273     24.49781        0.910             
10518222   1      5.06221     33.49810        0.770             
10518427   1      3.54940     30.78924        0.875             
10524770   0      3.19187     28.82716        0.925             
10525159   0      5.61522     52.33530        0.120             
10525205   1      3.51878     30.88726        0.810             
10525439   1      3.99993     27.48603        0.630             
10525657   0      3.80681     30.93670        1.000             
10525987   1      3.86903     31.10247        0.090             
10526837   0      5.47893     51.15858        0.085             
10527661   1      4.55569     30.38307        0.715             
10528339   1      4.00081     29.76582        0.825             
10529006   0      5.01954     48.87759        0.065             
10529104   0      4.94428     45.41096        0.095             
10532670   0      5.47022     53.80050        0.120             
10533249   1      4.54359     43.57818        0.885             
10534377   1      4.34597     37.96739        0.890             
10534826   0      3.20315     27.35368        0.900             
10535457   1      4.04237     42.57781        0.635             
10535494   1      3.49630     30.88419        0.735             
10545904   1      3.09071     25.10504        0.880             
10546119   1      3.82357     28.66768        0.765             
10546542   1      4.25934     36.28921        0.880             
10546977   0      4.37950     42.64387        0.985             
10547370   0      4.40342     39.48514        0.025             
10547575   0      6.05613     61.22187        0.110             
10547735   0      4.91236     45.96030        0.110             
10548201   0      5.84460     59.86095        0.110             
10548741   0      6.83525     70.54436        0.175             
10549732   0      5.19051     48.23510        0.085             
10550140   0      5.30941     52.71384        0.065             
10550170   0      6.28182     64.46063        0.130             
10551265   0      5.21596     51.68199        0.030             
10551453   1      4.08595     32.81572        0.975             
10552382   0      4.36558     39.63923        0.055             
10552527   0      4.99656     48.26681        0.060             
10552929   0      4.50989     43.31676        0.020             
10553204   0      5.63766     53.34310        0.115             
10553525   0      7.50731     76.51807        0.180             
10553827   1      3.95482     32.03655        0.805             
10553844   0      5.72113     58.38115        0.045             
10553939   0      5.46915     51.33596        0.095             
10553971   0      5.04213     45.39933        0.065             
10555025   0      4.87754     45.13909        0.055             
10556418   1      3.39550     27.99137        0.870             
10583857   0      4.78407     42.90004        0.045             
10585937   0      5.82929     55.74303        0.070             
10586902   0      4.98268     44.98248        0.045             
10587702   0      4.89038     46.43980        0.095             
10590582   0      5.92347     58.90851        0.135             
10590683   1      3.66738     27.00630        0.860             
10592335   0      5.06279     50.45853        0.075             
10592924   0      5.41076     52.14639        0.075             
10593088   0      7.07968     72.54027        0.200             
10596539   1      3.99224     35.09895        0.905             
10596563   1      3.62263     27.70532        0.255             
10597648   0      3.94580     35.53875        0.990             
10600127   0      3.85879     32.00839        0.020             
10600807   1      4.95694     53.44587        0.880             
10603861   1      3.85560     30.59517        0.870             
10603958   1      3.82741     29.01168        0.830             
10604021   1      3.44051     23.13278        0.730             
10604054   0      6.07775     60.93502        0.130             
10604435   0      5.98028     61.12935        0.130             
10604509   0      7.96334     81.57934        0.200             
10604605   0      4.98149     45.70358        0.055             
10604941   0      6.00222     59.60725        0.125             
10605155   0      8.76627     95.71455        0.175             
10610275   1      2.93532     23.35611        0.865   E         
10610946   1      3.59993     28.09989        0.845             
10611084   1      4.32700     43.75554        0.015             
10611256   0      3.77258     32.36129        0.925             
10611258   1      3.62822     32.35756        0.765             
10611309   1      3.79026     28.80939        0.700             
10611320   1      3.75379     31.66605        0.970             
10612112   1      3.76993     30.84453        0.940             
10612549   1      3.76154     33.90218        0.805             
10613106   1      4.29342     31.34293        0.870             
10613727   1      4.62053     42.95862        0.075             
10613739   0      3.89090     38.65232        0.055             
10613792   0      4.75606     40.82536        0.060             
10614452   0      6.52289     61.50767        0.185             
10614466   0      5.41599     53.38133        0.075             
10614613   0      6.86694     72.06168        0.095             
10616687   1      4.43733     38.94843        0.930             
10616922   0      7.87753     83.92096        0.145             
10619398   0      4.99411     49.26620        0.040             
10621713   1      3.34093     33.81267        0.895             
10621821   1      3.94659     31.62851        0.890             
10644029   1      3.60724     29.24144        0.940             
10647267   1      4.33315     38.21745        0.915             
10647684   1      4.62018     31.19012        0.830             
10651398   1      3.70516     24.58948        0.805   E         
10651991   0      3.85229     31.78371        0.010             
10652469   0      5.38469     48.89560        0.085             
10653194   1      3.81233     32.23073        0.980             
10657478   0      5.04307     44.88003        0.085             
10657633   0      5.07178     45.32997        0.075             
10658326   0      8.11897     89.15779        0.170             
10659100   1      3.22385     27.47858        0.825             
10659688   1      3.24993     23.88928        0.665             
10662321   1      4.07484     34.02553        0.985             
10662335   0      6.50835     74.73218        0.085             
10665157   1      5.07990     36.32886        0.185             
10665518   1      4.11512     32.38764        0.770             
10665546   0      6.47091     67.56387        0.160             
10665652   1      4.67760     46.44117        0.915             
10665756   1      3.62916     31.49531        0.980             
10667309   1      3.04498     22.59732        0.810             
10668145   0      4.81205     45.45219        0.910             
10669234   0      6.63110     66.48068        0.185             
10670028   0      5.14287     48.02610        0.075             
10670445   0      3.57995     30.37520        0.970             
10670835   0      4.73821     40.98290        0.035             
10670923   0      5.26871     50.19398        0.120             
10674988   1      3.81794     28.85607        0.735             
10675600   0      3.24173     25.42060        0.955             
10675847   1      3.71363     30.24295        0.970             
10677532   1      4.41767     36.22178        0.770             
10677809   1      6.79783     76.55590        0.960             
10677952   1      4.27613     38.27008        0.990             
10678016   0      3.68110     29.48675        0.005             
10678491   1      2.84032     23.94834        0.880   E         
10678590   0      5.64264     54.08269        0.140             
10678779   1      4.17027     33.66462        0.915             
10679097   0      8.66623    100.00151        0.210             
10679466   0      4.04350     33.54433        0.060             
10680264   0      7.85546     82.34065        0.190             
10680268   0      6.65198     66.64746        0.155             
10682183   1      4.19786     33.10940        0.795             
10682660   1      5.25159     33.78299        0.780             
10682816   0      4.77544     45.40042        0.065             
10683226   1      7.65299     96.31930        0.020             
10684463   1      3.89688     25.16870        0.590             
10685015   0      5.75877     57.80728        0.120             
10709049   1      6.13199     59.17707        0.580             
10709102   0      4.93347     46.27220        0.005             
10709570   1      4.38763     29.33430        0.795             
10711515   0      8.95709     93.90989        0.225             
10711922   1      4.09013     29.49700        0.630             
10716261   1      3.77799     29.00396        0.770             
10716676   0      4.72243     42.87804        0.090             
10716772   0      5.31061     51.55074        0.105             
10717486   1      3.71688     26.06744        0.995             
10717638   0      4.39212     40.06816        0.015             
10718491   0      5.02479     48.79395        0.075             
10718978   1      4.62857     43.53420        0.970             
10722949   1      3.74961     27.85338        0.885             
10722954   0      5.96626     56.22364        0.130             
10723388   1      4.04416     31.12297        0.865             
10728467   0      4.56135     44.89354        0.065             
10728519   0      8.65680     84.67335        0.180             
10728719   1      4.62139     45.43352        0.950             
10729919   1      3.86191     35.06793        0.730             
10732526   0      6.19128     63.86653        0.110             
10733897   0      5.00664     47.25344        0.065             
10735077   1      3.71848     29.10025        0.860             
10735276   0      6.01766     58.51499        0.135             
10736301   0      6.27288     66.60386        0.155             
10736390   1      5.83961     71.50255        0.830             
10736562   0      4.95514     43.78270        0.015             
10737052   1      3.51999     26.68321        0.890             
10741713   1      4.21928     38.17291        0.070             
10741844   0      4.65720     41.55236        0.025             
10742112   0      5.70756     58.44579        0.100             
10742189   1      4.00017     30.61144        0.810             
10743033   0      8.42251     91.65086        0.250             
10743195   0      5.29818     52.62527        0.090             
10743515   0      4.56080     45.70842        0.025             
10744641   0      4.12087     39.82529        0.005             
10745616   0      3.59760     29.54677        0.970             
10745814   1      3.83483     32.85956        0.855             
10747862   0      3.75894     30.45362        0.955             
10750644   1      3.92403     30.30556        0.780             
10750730   1      3.88175     33.52581        0.735             
10751189   0      5.04165     45.57595        0.085             
10751705   0      7.40811     82.73649        0.235             
10752443   1      4.07380     30.17601        0.820             
10752915   0      4.80297     43.25591        0.040             
10753840   0      5.21755     45.94415        0.050             
10754090   0      6.04746     59.31561        0.145             
10776997   0      5.12299     45.16692        0.065             
10777098   0      4.87161     41.18786        0.050             
10783198   1      3.75682     25.77132        0.925             
10784342   0      5.56713     49.73439        0.035             
10784996   0      2.93076     22.69912        0.920             
10789154   1      3.85771     29.92967        0.940             
10789202   0      4.46142     44.71664        0.030             
10792801   0      4.74968     44.79461        0.045             
10793771   0      6.61802     78.69688        0.125             
10796378   0      4.73371     41.70982        0.035             
10800478   1      5.20920     41.95587        0.550             
10800641   1      4.37645     41.40065        0.955             
10801985   1      3.66813     30.02796        0.830             
10803138   0      8.86027     99.80325        0.200             
10803148   1      3.18589     25.68199        0.920             
10808345   1      3.90071     29.74110        0.895             
10808557   0      4.61866     39.78081        0.045             
10808648   0      3.44028     27.24262        0.990             
10808709   1      4.47816     40.67572        0.925             
10809272   1      5.21715     58.85100        0.990             
10809277   1      4.04407     36.15271        0.875             
10809499   0      3.33742     27.95561        0.045             
10810211   0      4.41325     40.99319        0.025             
10810628   1      3.83674     28.13150        0.915             
10810869   1      4.09991     33.91804        0.905             
10813235   0      8.31357     91.74603        0.220             
10813238   0      4.70290     42.83273        0.090             
10813811   0      3.92544     38.83739        0.990             
10813862   1      3.85507     30.44459        0.675             
10815014   1      3.94269     31.06436        0.880             
10815461   0      5.39747     49.56465        0.100             
10816301   1      2.95967     23.79102        0.950   E         
10816640   0      6.72641     67.93450        0.170             
10816748   0      3.83081     33.26395        0.015             
10817647   0      5.12031     48.88054        0.090             
10842101   1      3.93855     29.47106        0.700             
10844674   0      6.88950     68.75491        0.160             
10844895   0      9.17061     97.47965        0.225             
10847923   1      3.93933     29.11582        0.010             
10849000   0      6.26594     60.86203        0.130             
10849509   0      4.61588     39.16364        0.060             
10850644   1      4.19192     30.63872        0.670             
10853817   0      6.21585     59.75667        0.160             
10855512   0      6.42471     64.62427        0.155             
10857579   0      3.86062     31.70544        1.000             
10858331   1      3.85131     27.36876        0.850             
10858519   1      3.88407     33.54705        0.990             
10858520   0      3.81001     34.14554        0.975             
10858719   0      5.34302     46.93568        0.100             
10859779   0      7.29532     81.00316        0.145             
10860146   1      3.51172     23.21537        0.805             
10860202   0      3.91954     33.86805        0.015             
10862035   0      5.82378     54.56283        0.170             
10864711   0      4.86560     44.53560        0.065             
10864755   1      3.18232     24.61460        0.855             
10872707   0      5.80186     55.44451        0.120             
10873444   1      5.45743     56.37398        0.945             
10874582   1      4.27170     37.88350        0.905             
10874987   1      3.09595     30.57392        1.000             
10877448   1      4.05161     34.26188        0.955             
10877517   1      5.36304     60.44258        0.945             
10877921   1      3.89394     35.05484        0.085             
10878816   1      3.08332     29.76124        0.845             
10879742   0      4.18510     37.13472        0.980             
10880104   0      5.31175     53.42107        0.105             
10881104   1      4.89624     32.76761        0.620             
10881149   0      4.00755     34.68421        1.000             
10902770   1      3.18721     20.30244        0.710             
10903016   0      3.22171     25.80200        0.955             
10904456   1      3.74919     29.07636        0.105             
10904695   1      4.08749     31.62875        0.970             
10905043   0      4.61387     40.45767        0.050             
10905139   0      4.60596     40.87759        0.995             
10907546   1      3.43462     28.11859        0.840             
10909336   1      4.24447     30.13131        0.565             
10910035   1      4.44740     31.15355        0.875             
10910523   0      3.14299     24.82649        0.925             
10910674   0      4.05898     36.49117        0.020             
10910802   1      3.08791     21.97656        0.780             
10910839   1      4.40222     43.16541        0.925             
10913869   1      3.92745     30.26575        0.830             
10914450   0      6.37085     60.71463        0.180             
10916533   0      6.75843     69.63361        0.150             
10916701   0      3.88189     33.28525        0.020             
10917207   1      4.74341     47.70706        0.200             
10917932   1      4.08659     30.46834        0.870             
10918449   1      3.66176     37.97884        0.950             
10918894   0      9.21347     92.55492        0.190             
10919121   1      3.63056     27.29716        0.805             
10920139   0      4.08525     34.66144        0.045             
10920268   1      3.76367     27.89444        0.080             
10920437   0      7.96901     82.41884        0.115             
10921258   0      3.01759     25.06803        0.935             
10922092   0      4.73415     42.96862        0.040             
10922137   1      3.93680     30.56350        0.985             
10922167   1      7.24387     85.41107        0.130             
10922608   0      5.21073     48.84981        0.055             
10922840   0      7.02600     75.14694        0.185             
10923654   1      3.67134     28.22126        0.845             
10923846   0      4.13059     35.33492        0.020             
10924021   0      5.70264     53.53768        0.085             
10924215   0      5.88220     59.89377        0.060             
10927597   0      5.88318     59.04234        0.105             
10931902   1      3.93619     34.18283        0.960             
10932078   1      3.85436     30.93481        0.095             
10932177   0      4.89968     46.45350        0.090             
10932294   1      3.11881     26.08592        0.965             
10932323   1      2.87567     21.62304        0.940             
10932336   0      5.36684     52.52348        0.050             
10933112   1      4.06463     31.53629        0.845             
10933244   1      3.25729     23.35404        0.930             
10933309   1      4.49365     40.13542        0.920             
10933670   1      4.15771     30.97342        0.920             
10933748   1      4.18507     39.66384        0.905             
10933921   0      4.81171     44.90380        0.105             
10934536   0      5.51910     52.50291        0.135             
10934765   1      4.01876     31.64996        1.000             
10935094   0      8.01887     84.80817        0.210             
10935437   1      4.89313     47.63757        0.130             
10935853   1      5.69866     53.61904        0.130             
10936635   1      3.99599     35.40083        0.150             
10936984   0      4.90712     45.31491        0.100             
10937672   1      3.14833     27.24244        0.950   E         
10937722   1      4.59284     42.34886        0.090   E         
10960400   0      4.98173     46.55932        0.055             
10960798   0      6.20980     61.94597        0.145             
10962804   0      5.29708     48.54448        0.110             
10964280   0      5.28658     48.27199        0.110             
10964584   1      4.05158     32.02817        0.935             
10965536   0      3.27431     27.02954        0.930             
10966241   0      8.44204     97.12350        0.185             
10966634   0      4.90001     42.90860        0.070             
10967025   0      4.42471     38.13014        0.045             
10969400   1      3.92958     28.14763        0.945             
10969616   1      3.87448     30.09929        0.885             
10969649   1      4.12565     28.25578        0.800             
10969784   1      3.61765     28.35389        0.910             
10969846   1      3.82424     34.01010        0.040             
10971845   0      7.83046     83.24471        0.195             
10972288   0      6.37310     65.48782        0.155             
10972858   0      3.71614     30.81503        0.970             
10973387   0      5.98070     65.87459        0.110             
10973854   0      3.58755     31.39059        0.960             
10974202   1      4.01087     33.54732        0.910             
10974840   1      3.74231     26.67754        0.090             
10976349   1      4.22144     32.18129        0.795             
10977737   1      3.88035     29.65152        0.800             
10978085   1      3.16845     24.90511        0.825             
10978375   0      4.55590     42.93559        0.070             
10978646   0      6.01890     64.90733        0.050             
10978699   0      5.08777     48.44462        0.040             
10978872   0      5.96572     56.52389        0.590             
10979258   0      4.19168     37.12402        0.995             
10979742   0      6.75152     71.80224        0.145             
10979985   1      3.38909     27.57621        0.840             
10980032   1      7.74690     92.95044        0.055             
10980148   1      6.07331     69.89003        0.925             
10982619   1      3.87560     29.52971        0.930             
10983102   1      3.93291     30.59394        0.885             
10983401   1      7.67570     94.30559        0.165             
10987386   1      7.98983     97.45587        0.035             
10988465   0      6.09291     60.84945        0.080             
10988513   0      6.88684     69.62833        0.180             
10989210   1      4.65604     50.75390        0.940             
10989954   0      5.82043     56.76675        0.110             
10990113   0      4.88956     47.70234        0.095             
10991271   1      6.45774     75.71367        0.965             
10991673   1      4.39029     49.54172        0.005   E         
10991759   1      4.31733     30.75908        0.095             
10991798   0      5.59713     55.66969        0.040             
10992167   0      5.38863     55.19669        0.095             
10992345   0      5.85209     56.75888        0.120             
10992711   0      4.06817     35.38920        0.990             
11013005   0      6.57695     66.82965        0.150             
11013471   0      5.55128     51.86302        0.105             
11013594   1      4.29784     30.60315        0.865             
11014418   0      5.44785     48.57462        0.085             
11014721   0      6.12336     55.79150        0.110             
11015154   0      5.38848     48.77583        0.070             
11015408   0      6.18263     60.13655        0.140             
11018710   0      5.45715     53.62691        0.090             
11020885   1      3.82351     32.94287        0.005             
11021020   1      3.12241     28.53928        0.325             
11025807   1      3.14233     25.04704        0.920             
11026148   0      5.86746     55.29548        0.135             
11026472   0      7.76412     92.62114        0.140             
11026973   1      3.00710     23.91134        0.800             
11027337   0      3.88420     33.76771        1.000             
11028059   0      5.66045     53.41947        0.090             
11028372   0      4.55930     40.28512        0.045             
11028826   0      5.32173     48.69458        0.075             
11029591   1      3.82704     30.23397        0.835             
11029886   1      3.61063     28.70856        0.840             
11030542   0      5.29241     53.59503        0.080             
11031040   1      3.48839     26.94320        0.850             
11031230   0      8.03330     82.15032        0.170             
11031234   1      3.99151     28.60471        0.940             
11031798   1      4.03399     31.63003        0.755             
11031985   1      3.86740     30.89682        0.980             
11032463   0      3.99789     37.51391        0.990             
11032501   1      4.07196     37.17051        0.890             
11033153   0      5.32103     53.37822        0.125             
11033569   0      8.38269     94.26493        0.195             
11033650   0      4.35936     40.08118        0.030             
11037290   1      4.45099     43.44150        0.930             
11037684   1      3.29850     23.24542        0.145             
11037923   1      3.86088     31.66511        0.870             
11038023   1      4.38828     30.01312        0.820             
11038072   0      5.51333     52.27886        0.095             
11038844   1      4.00215     32.04648        0.805             
11042658   0      4.22125     39.00395        0.015             
11042745   1      5.11325     44.57802        0.230             
11043208   0      5.40233     53.46161        0.110             
11043820   0      5.28484     47.75113        0.110             
11043832   0      5.69790     59.12892        0.085             
11043856   1      4.46427     46.90160        0.880             
11043905   0      4.47786     39.61469        0.020             
11043952   0      5.21913     48.80396        0.100             
11044668   0      5.63923     50.14842        0.120             
11045134   1      4.34362     45.12595        0.960             
11045572   0      5.98700     63.33218        0.135             
11046361   1      5.18936     52.60675        0.955             
11046830   0      6.13582     56.93266        0.115             
11069361   0      5.65159     54.24144        0.125             
11072164   1      4.78961     32.44534        0.985             
11073295   1      3.85636     28.37998        0.925             
11073297   0      5.83806     55.06738        0.010             
11073333   1      3.64119     37.18103        0.895             
11074080   1      3.22138     25.34016        0.180             
11074106   1      3.65832     29.35263        0.795             
11074543   0      6.01820     56.90135        0.105             
11074687   0      8.88202     95.79431        0.205             
11075808   0      4.19161     38.87616        0.025             
11076453   0      5.08794     51.87162        0.065             
11080639   0      5.62623     56.69515        0.080             
11081810   1      3.65886     25.14709        0.645             
11081968   1      3.61714     29.52365        0.910             
11083319   1      4.21285     42.14274        0.880             
11084022   0      4.66089     44.33882        0.050             
11084302   1      4.25378     31.69845        0.805             
11084620   1      3.04539     26.72896        0.670             
11084934   1      7.38246     89.23650        0.980             
11085766   0      7.69346     84.14262        0.200             
11086013   1      3.81984     24.32186        0.800             
11086804   0      5.04576     49.68817        0.070             
11087067   0      3.27152     27.41845        0.120             
11087103   0      5.05556     45.37720        0.070             
11090926   0      5.03758     45.45610        0.040             
11091260   0      5.07507     46.64510        0.080             
11091360   0      7.81726     79.77915        0.185             
11091482   1      4.14881     28.50932        0.920             
11092247   0      3.32047     28.24201        0.960             
11097853   0      4.78913     44.99104        0.045             
11097899   1      3.55347     31.30877        0.145             
11098753   1      4.56201     42.07615        0.995   E         
11098762   1      4.00927     33.21498        0.080             
11099144   0      5.16297     51.23722        0.015             
11099193   0      5.57360     53.47768        0.105             
11099252   1      4.14426     34.07876        0.805             
11099344   1      4.75084     48.94232        0.800             
11100170   0      3.90430     32.90156        0.065             
11100441   1      4.82329     47.01269        0.890             
11121489   1      3.20363     26.47133        0.970   E         
11121968   0      5.34072     47.97467        0.065             
11122858   1      4.12758     36.85198        0.940             
11124920   0      4.68750     42.73600        0.080             
11125664   0      3.47276     27.00766        0.935             
11125699   0      5.97576     58.82194        0.130             
11126204   0      7.64140     84.84315        0.150             
11126350   1      3.45973     27.55845        0.985             
11126517   0      5.74544     56.82386        0.070             
11126673   0      5.65250     55.16180        0.120             
11126721   1      3.65872     30.35904        0.815             
11127981   0      6.49392     65.75726        0.175             
11128905   1      3.20822     25.63252        0.965             
11129153   1      3.68512     29.08391        0.855             
11129442   0      4.30146     37.74106        0.020             
11133158   0      8.57701     90.61992        0.200             
11134475   1      3.93848     35.60959        0.880             
11135019   0      5.33100     48.49819        0.100             
11135683   0      3.59577     33.25562        0.920             
11135910   0      3.67502     29.47912        1.000             
11136139   0      4.26887     36.95264        0.030             
11136282   1      3.45125     24.17166        0.910             
11136338   1      3.56233     26.60487        0.775             
11136690   1      2.83840     20.16970        0.040             
11136885   1      3.77923     29.10813        0.890             
11136940   0      8.68535     92.66835        0.290             
11137167   1      3.31577     22.80003        0.965             
11137464   0      3.88204     31.29309        0.020             
11137495   1      3.11218     22.16251        0.835             
11139003   1      2.97020     25.90463        0.875             
11139638   1      4.06905     30.42250        0.880             
11139884   0      5.94333     59.71928        0.110             
11140062   1      4.34477     35.04660        0.715             
11140668   1      4.14076     32.58094        0.830             
11140732   1      4.96476     46.08234        0.215             
11140834   0      5.59228     55.51241        0.105             
11144816   1      3.84397     29.13114        0.870             
11144902   1      3.71197     29.72259        0.160             
11145974   0      3.90519     35.32573        0.965             
11146152   1      3.56954     32.39812        0.915             
11146260   0      4.61184     43.81584        0.975             
11146647   0      3.34816     30.06257        0.915             
11146666   0      4.89909     46.06592        0.075             
11146976   1      3.90545     30.54911        0.810             
11147333   0      5.37292     52.29321        0.055             
11147717   1      2.83598     20.91011        0.765             
11147785   0      5.64973     51.94246        0.095             
11151651   0      3.96385     30.38111        0.190             
11152157   1      4.24846     31.80901        0.410             
11152281   1      4.16126     34.73804        0.970             
11152823   1      4.43566     42.04041        0.920             
11152831   0      4.74754     47.74179        0.005             
11153134   1      4.79672     47.44324        0.960             
11153700   1      6.26898     74.69341        0.975             
11153989   0      4.07585     38.04968        0.985             
11154023   1      3.86122     31.73139        0.825             
11175907   1      4.27951     38.32464        0.890             
11176016   1      3.97660     31.53228        0.805             
11177727   1      3.77960     31.30401        1.000   E         
11180378   1      4.09177     31.91572        0.890             
11180379   1      4.60993     29.92612        0.530             
11180468   0      5.05282     51.20327        0.045             
11180779   0      7.57452     80.50194        0.145             
11181828   0      4.12293     34.01912        0.985             
11181830   0      8.25698     82.31105        0.175             
11182706   0      4.43444     39.08727        0.015             
11186478   0      7.50184     83.60850        0.165             
11188610   1      3.86694     31.42564        0.835             
11188865   1      4.51633     27.58502        0.590             
11189432   0      5.44216     52.33602        0.090             
11190108   0      3.07908     23.78178        0.005             
11190322   0      5.47823     54.77611        0.080             
11190480   1      3.28977     26.31727        0.845             
11191396   1      3.77758     31.72208        0.910             
11191444   1      3.26849     27.14030        0.960   E         
11192188   0      5.25450     49.13521        0.055             
11193975   0      3.20785     26.69667        0.920             
11196449   1      4.41155     36.82336        0.880             
11196939   0      7.42781     76.46326        0.190             
11196963   1      3.26232     23.36998        0.860             
11197547   1      4.33377     40.30872        0.975             
11197853   0      4.85046     44.27523        0.080             
11198005   0      5.69910     56.02135        0.125             
11198048   0      8.64169     90.23490        0.215             
11198685   1      3.74821     27.52508        0.895             
11199046   0      5.85835     57.79000        0.090             
11199105   1      3.85124     30.26500        0.795             
11199342   0      7.64504     81.70737        0.190             
11199725   1      3.86496     27.99727        0.965             
11200680   0      4.56904     39.66329        0.045             
11204531   0      4.22665     41.76434        0.005             
11206280   0      6.81755     68.44892        0.160             
11228477   1      3.81672     29.28771        0.875             
11228549   0      5.95538     55.02723        0.135             
11228617   0      5.28284     49.75582        0.095             
11228759   0      4.06034     36.95557        0.995             
11229253   0      4.87791     45.21083        0.065             
11231423   0      6.56135     62.85902        0.140             
11231549   1      3.44847     29.85570        0.935   E         
11232225   1      3.83928     30.65069        0.995             
11234533   1      4.43513     29.33619        0.715             
11234675   0      6.95228     69.58586        0.180             
11234897   1      5.15364     54.82334        0.960             
11236350   1      4.52487     37.10159        1.000             
11236516   0      8.06293     84.81491        0.195             
11236536   0      4.58639     43.77209        0.995             
11236845   0      4.90837     43.31995        0.050             
11236890   0      4.96696     43.41949        0.055             
11236924   0      4.36298     38.71634        0.115             
11237201   0      5.52950     53.03507        0.080             
11237403   0      4.38091     39.54995        0.045             
11241473   0      6.89085     68.91874        0.160             
11241927   0      2.95506     26.77803        0.900             
11242124   0      3.34259     25.85459        0.985             
11242689   0      5.04872     47.38655        0.070             
11243349   0      4.74638     46.58500        0.030             
11243756   0      5.16900     50.71632        0.075             
11244147   1      3.72870     34.48352        0.935             
11244735   0      5.09355     45.01257        0.060             
11244780   1      3.76361     28.04959        0.900             
11245093   1      3.92983     35.59631        0.865             
11245307   0      3.69940     34.09030        0.960             
11245628   1      4.31437     42.11854        0.905             
11247419   1      2.87077     22.73478        0.880             
11247648   0      3.44002     28.76855        0.980             
11249981   0      6.27078     67.78038        0.120             
11250139   0      4.61025     40.48977        0.040             
11250152   0      3.57646     30.85492        0.930             
11250341   0      5.11030     46.80780        0.045             
11250488   1      2.86334     24.48369        0.930   E         
11250743   0      7.70648     85.02348        0.170             
11251096   1      3.28701     25.86341        0.920   E         
11251136   1      3.23736     29.55696        0.895   E         
11251546   0      5.88421     56.53443        0.150             
11251837   1      3.43360     28.93476        0.885             
11252757   1      4.36746     42.13730        0.980             
11253076   1      3.77451     28.53372        0.915             
11253082   1      3.82422     31.38826        0.800             
11254383   1      3.04147     20.53376        0.825             
11259916   0      4.11016     33.80342        0.065             
11259980   1      4.16014     40.45677        1.000             
11260007   1      4.49947     41.93041        0.110             
11282332   0      4.99495     46.67593        0.080             
11282383   0      7.21464     76.37379        0.170             
11284601   1      8.43670     88.56596        0.175             
11284821   0      3.89508     33.60189        1.000             
11285433   0      3.84669     32.79589        0.020             
11286900   1      5.69810     52.45915        0.145             
11287012   0      8.40074     92.75366        0.180             
11287936   0      5.33875     51.33637        0.060             
11287945   0      6.77609     65.75039        0.155             
11288678   1      3.53254     25.95598        0.865             
11289128   1      4.10937     29.91867        0.945             
11289314   0      6.16254     59.81057        0.165             
11289515   1      3.65559     29.26535        0.845             
11289635   0      4.42172     40.20057        0.055             
11289675   0      3.42933     26.41188        0.930             
11289822   0      6.75467     71.92759        0.145             
11290298   0      5.67990     54.60627        0.095             
11295350   1      3.27213     25.38351        0.820             
11295720   0      5.39585     53.50076        0.075   S         
11295820   0      7.13038     77.93138        0.135             
11295851   1      7.54657     95.46267        0.035             
11296913   1      5.15042     56.80498        0.915             
11296954   0      5.07555     45.73108        0.050             
11297049   0      6.61491     66.80513        0.160             
11297585   1      3.33283     34.59420        0.835             
11298020   0      6.22339     60.51398        0.125             
11298714   0      5.89768     62.45846        0.090             
11298776   0      4.53737     40.47347        0.025             
11299274   1      4.16634     31.66530        0.840             
11299484   0      5.05069     47.62193        0.080             
11299667   0      5.12859     46.91207        0.055             
11303425   0      5.30702     48.80902        0.065             
11304155   1      4.05269     31.89580        0.760             
11304158   1      3.24912     26.69556        0.945             
11304481   1      4.33181     37.58580        0.915             
11304675   0      8.17342     86.90852        0.215             
11305250   1      7.60116     92.10951        0.945             
11305872   0      6.71498     63.00858        0.140             
11305933   1      3.66733     28.69075        0.830             
11306540   0      4.71566     41.54302        0.040             
11306803   0      3.27764     27.58643        0.990             
11307108   0      6.72761     72.45254        0.140             
11309403   0      4.87929     43.50197        0.055             
11336624   1      3.85130     37.57215        0.040             
11336656   0      3.72500     31.76797        0.030             
11337843   1      3.03172     25.93238        0.920   E         
11338267   1      3.27787     25.78590        0.275             
11338926   0      5.90600     57.19483        0.095             
11340165   1      4.07130     33.64177        0.960             
11340377   1      3.12455     20.95944        0.775             
11341723   1      3.84206     28.96624        0.845             
11342694   0      7.10856     74.95016        0.175             
11342804   0      6.21010     60.62043        0.160             
11343030   0      5.56380     53.33731        0.150             
11351257   1      3.85368     29.11747        0.980             
11351480   0      4.14059     36.34878        0.995   S         
11351671   1      4.31961     29.30430        0.780             
11351706   1      3.59194     27.10100        0.740             
11351957   0      4.16187     36.13213        0.015             
11352446   0      7.64049     90.22041        0.160             
11352644   1      2.85307     19.24751        0.750             
11353223   0      5.23945     51.47784        0.020             
11355664   1      3.93836     31.03666        0.835             
11355681   1      3.88293     28.51758        0.995             
11356208   1      3.90647     33.62762        0.910             
11357004   0      3.12884     26.25853        0.955             
11357042   1      4.10300     36.73739        0.995             
11357686   0      5.81895     56.23579        0.155             
11358307   1      5.37357     48.94849        0.445             
11358607   1      4.10801     34.40658        0.905             
11358698   1      2.95263     21.88478        0.835   E         
11358755   0      3.98940     36.62697        0.045             
11359044   0      4.50640     38.78117        0.050             
11360886   0      4.26084     45.92912        0.925             
11361055   1      2.96381     20.42305        0.760             
11392017   0      8.51967     87.48786        0.210             
11392965   1      6.20205     55.14598        0.030             
11394192   1      3.45247     23.10970        0.930             
11395111   0      4.46566     41.64028        0.075             
11395462   1      3.10083     23.51786        0.870             
11400880   0      5.24083     51.97535        0.100             
11401925   1      2.83148     22.62508        0.475   E         
11403541   1      3.93668     31.06664        0.830             
11403918   0      6.95233     72.78284        0.185             
11404023   0      5.00222     44.59315        0.070             
11405452   1      4.71567     52.63362        0.980             
11408263   1      4.54826     46.33812        0.980             
11408286   1      4.54977     43.53535        0.985             
11408704   1      3.94319     26.33474        0.810             
11410311   0      4.48771     39.83865        0.040             
11410478   1      2.88704     24.69788        0.900   E         
11410788   1      3.91588     31.89944        0.915             
11411163   0      5.17042     50.28162        0.050             
11412860   0      4.32587     37.25531        0.065             
11413138   0      4.67472     47.03079        0.980             
11413569   1      3.96326     31.44200        0.840             
11414138   1      3.78520     27.41844        0.715             
11415780   0      5.01514     48.62770        0.090             
11441797   0      5.82972     57.81442        0.085             
11442227   1      3.43009     28.59760        0.865             
11442799   0      5.58202     52.63362        0.125             
11443139   1      3.26076     27.83278        0.905             
11443293   1      3.73566     29.31258        0.080             
11443382   1      3.25653     24.83752        0.080             
11446278   0      4.71676     42.65993        0.960             
11446691   1      3.76357     28.16868        0.855             
11447802   1      4.42640     44.80322        0.900             
11450026   1      3.94148     30.76039        0.905             
11450275   1      3.57403     26.09480        0.685             
11450279   0      3.92244     38.33358        0.995             
11450463   1      3.84669     31.58205        0.835             
11453371   0      5.20716     46.64023        0.050             
11453721   0      6.10885     60.85115        0.235             
11453969   1      3.82929     29.55604        0.865             
11454273   1      2.95688     23.34686        0.895             
11455176   1      4.20276     36.64072        0.950             
11456190   1      4.24387     35.91698        0.900             
11456735   1      6.99043     89.38605        0.075             
11456839   1      4.00181     30.61600        0.780             
11456950   0      8.53499     90.19554        0.225             
11457478   1      4.09990     36.11515        0.025             
11457705   0      8.48010     90.68336        0.195             
11460287   0      8.17065     92.61198        0.205             
11462235   0      4.97803     46.36173        0.065             
11462484   0      3.30791     27.51175        0.020             
11462620   1      2.87920     23.83220        0.510             
11463411   1      4.65672     50.41543        0.980             
11463988   1      3.62844     27.44620        0.785             
11465010   0      3.88201     32.75346        0.010             
11465962   1      3.28652     33.61717        0.090             
11466172   0      3.03200     24.71126        0.965             
11467232   0      4.41633     38.40440        0.065             
11467720   0      3.88420     34.28517        0.935             
11468149   0      5.19368     46.99984        0.065             
11468695   0      5.66825     57.25468        0.105             
11468895   1      3.60186     30.92619        0.905             
11468927   1      3.56820     30.14825        0.835             
11468988   0      3.52570     33.31905        0.965             
11494169   1      4.33773     40.83123        0.030   E         
11495120   1      5.78949     64.56796        0.030             
11497092   0      5.01142     44.04838        0.085             
11497421   1      3.78672     28.17725        0.940             
11497965   1      3.89821     32.95757        0.060             
11498043   0      4.12731     33.06641        0.020             
11499958   1      5.97065     62.77359        0.040             
11502666   1      3.73848     29.60231        0.855             
11505872   1      3.88584     30.22890        0.915             
11506212   0      4.23945     39.21504        0.030             
11507089   1      6.09677     65.83432        0.020             
11508329   0      5.71817     56.28661        0.100             
11508966   1      3.93709     28.13098        0.905             
11509207   0      5.62013     51.60328        0.105             
11509327   0      5.46232     55.91131        0.050             
11511693   0      4.54454     40.53081        0.030             
11512734   1      3.84335     29.21289        0.855             
11512864   0      3.68297     31.44452        0.095             
11512915   1      3.66392     36.08402        0.195             
11513366   0      6.29470     63.48610        0.110             
11514322   0      5.73970     61.13524        0.105             
11515497   0      6.23416     60.09274        0.150             
11515918   1      3.89709     28.78481        0.900             
11516093   1      3.85819     28.67085        0.080             
11517088   0      5.41547     50.57924        0.090             
11517847   0      4.53879     38.90171        0.045             
11518492   0      5.36281     52.23370        0.075             
11518639   1      4.59064     53.40331        0.910             
11518778   1      4.35706     30.30180        0.955             
11519087   1      6.67082     79.51549        0.940             
11519735   1      3.25784     28.52887        0.915   E         
11520642   0      7.86479     92.17726        0.165             
11520923   1      3.15820     23.33760        0.790             
11521197   0      6.15212     67.85604        0.140             
11548940   1      3.13755     23.91289        0.795             
11550935   1      3.79317     28.74406        0.790             
11554144   0      5.01779     44.27854        0.080             
11554793   1      3.87536     33.68316        0.805             
11555225   1      3.06542     24.26676        0.070             
11555305   0      6.14621     56.56389        0.095             
11558405   1      3.81995     29.59305        0.775             
11559645   1      3.09326     27.17580        0.880   E         
11559818   1      3.70351     38.65002        0.870   E         
11560127   1      4.37268     43.12140        0.800             
11560465   0      6.08073     59.50813        0.115             
11560861   0      5.12038     46.71223        0.080             
11560948   1      3.90862     30.38111        0.855             
11563791   0      4.97925     43.05580        0.145             
11563807   1      3.83369     33.19708        0.920             
11564309   1      4.67621     41.59405        0.925             
11565235   0      7.37473     75.31906        0.195             
11565516   1      4.12966     28.50162        0.770             
11566038   0      3.95977     31.43782        0.945             
11566213   1      3.76260     27.15700        0.760             
11566273   0      5.82391     57.74363        0.120             
11566360   0      5.98371     61.49629        0.115             
11567563   0      4.40043     41.81214        1.000             
11568605   0      4.87886     49.58895        0.065             
11569580   0      5.25921     51.54135        0.065   S         
11569629   0      4.50468     40.77751        0.040             
11571608   0      8.37725     91.72265        0.195             
11572700   1      4.51640     40.23468        0.905             
11572989   1      3.62327     30.48521        0.905             
11597759   1      3.78904     27.83240        0.720             
11598493   1      4.32872     36.93932        0.950             
11599067   1      3.08525     24.03096        0.710             
11599438   1      3.98909     32.65506        0.720             
11599687   1      5.18096     44.73501        0.050             
11599801   1      4.12040     30.10544        0.785             
11600208   1      4.19171     29.86315        0.675             
11600413   1      6.58095     74.05283        0.135             
11601083   0      8.29668     86.09467        0.225             
11601529   1      3.64868     31.53632        0.925   E         
11605065   1      5.00704     32.25598        0.855             
11605355   0      4.88786     45.58331        0.085             
11606064   0      4.39920     39.16753        1.000             
11606423   0      6.55516     64.66242        0.190             
11606796   1      3.70194     32.79955        0.805             
11607019   0      5.19844     47.07313        0.090             
11607216   0      5.67605     55.31293        0.105             
11607432   1      3.74721     29.54997        0.955             
11610409   0      5.49263     49.73905        0.080             
11610567   0      4.22544     36.84979        0.995             
11611283   0      4.85730     44.41852        0.015             
11612501   1      4.01790     32.14704        0.895             
11614637   1      3.76932     28.80055        0.900             
11614798   0      3.39006     27.39039        0.020             
11615224   1      4.07799     30.10758        0.845             
11615498   1      6.14427     67.25206        0.985             
11615560   0      4.41107     42.17286        0.985             
11615984   1      4.23315     34.44416        0.965             
11616373   1      3.90649     31.61369        0.885             
11616734   0      5.10490     48.45265        0.125             
11617501   0      4.70747     43.04733        0.080             
11618787   1      4.75073     50.90654        0.910             
11621486   0      4.04640     36.90120        0.980             
11621987   0      6.74078     66.94906        0.170             
11624392   1      4.43637     46.01819        0.890             
11649292   0      5.07367     45.24255        0.055             
11649294   1      4.12387     33.28757        0.940             
11649705   1      4.45399     41.91456        0.905             
11649869   1      2.84267     16.85237        0.645             
11650683   0      4.32246     36.15388        0.030             
11650784   1      3.76336     29.92051        0.090             
11651229   1      4.33178     45.03149        0.930             
11651361   0      4.57533     40.26056        0.020             
11651776   0      3.31957     28.14763        0.970             
11652491   0      8.50587     86.22651        0.195             
11654184   1      4.04509     32.48393        0.890             
11654305   0      5.30883     52.38671        0.075             
11656237   1      4.09757     29.67531        0.850             
11656663   1      4.23051     32.55402        0.760             
11657224   0      4.08286     34.77098        0.380             
11658270   0      3.07975     26.38410        0.900             
11658444   1      4.62820     30.56350        0.895             
11658693   1      4.71279     44.46773        0.080             
11658789   1      4.29833     31.87030        0.875             
11658976   0      6.16415     63.64372        0.110             
11659003   0      5.95518     61.16666        0.110             
11661782   0      5.77050     60.45129        0.125             
11662090   0      4.89731     45.41673        0.030             
11662173   1      3.98245     29.57709        0.835             
11662556   0      7.35633     82.76632        0.160             
11663297   0      5.93275     60.74070        0.100             
11663387   1      4.08899     32.92435        0.870             
11663695   0      6.52990     66.46886        0.145             
11666270   1      3.25302     27.34486        0.925             
11667266   1      8.06436     92.93002        0.150             
11667420   0      4.32901     38.85591        0.030             
11667477   0      7.08462     70.61962        0.155             
11667799   1      4.84118     50.36821        1.000   E         
11667928   1      3.88806     31.46931        1.000             
11668210   0      8.14798     92.60403        0.230             
11668246   1      4.31638     40.81249        0.890             
11668642   1      5.70931     64.34757        0.030             
11668915   1      4.24713     40.59153        0.950             
11669113   0      2.94091     24.35368        0.925             
11669202   0      5.11648     47.96145        0.095             
11670367   1      3.76706     32.29534        0.940             
11670968   0      5.09329     45.59946        0.055             
11671017   1      4.10176     32.05486        0.980             
11671068   0      4.87628     44.39881        0.055             
11671621   0      5.64984     54.84619        0.110             
11671924   0      4.52012     44.57810        0.925             
11672822   0      6.23245     61.37164        0.135             
11674677   1      3.86816     34.90953        0.830             
11700431   1      3.68578     29.83138        0.960             
11702195   0      5.61803     52.35176        0.150             
11702480   0      3.89261     38.09691        0.960             
11704163   0      4.79551     46.22005        0.045             
11704816   0      9.18119     92.95831        0.115             
11706564   1      2.80260     21.49612        0.825             
11706958   0      7.53903     80.98196        0.195             
11707624   1      3.85212     27.41846        0.750             
11707636   1      3.85486     31.14893        0.895             
11708622   1      4.26086     37.77419        0.855             
11709100   0      4.44315     39.42039        0.995             
11709117   0      5.10263     45.51998        0.055             
11710193   1      4.12138     33.53945        0.915             
11714126   1      3.84719     33.10914        0.875             
11714365   0      4.98641     47.09240        0.025             
11716362   0      4.94234     43.17327        0.080             
11716402   0      5.64140     55.68914        0.100             
11716985   0      6.32360     65.01287        0.155             
11717899   0      8.77840     92.64345        0.235             
11718043   1      4.17592     36.54901        0.805             
11718088   1      3.69791     28.28753        0.985             
11722613   0      6.13118     62.69166        0.110             
11723154   1      3.99652     28.79425        0.950             
11724171   0      6.92424     70.15610        0.195             
11724179   0      6.43189     61.72491        0.130             
11751835   1      3.27965     28.13100        0.955             
11752118   0      4.33920     38.19923        0.045             
11752396   1      3.99960     35.30255        0.975   E         
11753018   0      6.06598     64.71751        0.110             
11753104   0      3.90572     33.61839        0.960             
11753439   0      5.60670     53.40651        0.125             
11753722   0      5.29670     47.90383        0.095             
11754082   0      5.20399     53.19399        0.100             
11754215   0      4.52680     39.26131        0.020             
11754993   1      6.98343     81.62013        0.095             
11756686   1      3.33939     25.16808        0.045             
11757305   1      3.01914     24.42954        0.785             
11757466   0      4.42789     41.09530        0.040             
11757910   0      3.37448     28.15153        0.935             
11758140   0      7.00634     76.05895        0.170             
11758479   1      3.85448     28.89020        0.355             
11758710   0      5.21002     52.98073        0.050             
11759220   1      3.16303     26.31921        0.960   E         
11759279   0      6.55002     62.56079        0.160             
11759478   0      5.44808     52.45874        0.110             
11759700   0      8.20446     95.79193        0.170             
11760138   0      8.77063     93.32826        0.215             
11760319   1      3.23775     24.73151        0.625             
11760596   1      5.53724     38.04915        0.925             
11766423   1      3.28765     23.77354        0.650             
11768791   1      3.99831     29.96548        0.815             
11769182   0      4.60073     43.13452        0.040             
11769563   0      7.76644     84.48226        0.190             
11769823   1      2.86300     20.76127        0.790             
11770175   1      4.35225     43.70851        0.830             
11770275   0      5.70822     56.08775        0.100             
11770285   0      8.37363     89.45416        0.245             
11770546   1      7.25313     89.67872        0.010             
11770624   0      4.66264     40.08921        0.055             
11770708   0      3.96310     35.89855        0.960             
11771576   1      4.43954     44.46504        0.845             
11771763   1      3.43641     26.46974        0.900             
11771978   0      4.53083     41.03975        0.070             
11772905   0      7.02806     75.52162        0.180             
11773616   0      3.23434     27.72258        0.920             
11773767   0      9.01314     98.57044        0.200             
11773952   0      4.31500     36.11833        0.990             
11774570   0      5.59488     53.97629        0.105             
11774651   0      4.58172     39.83678        0.055             
11774923   1      3.88190     31.54976        0.920             
11775261   1      4.00806     33.31275        0.975             
11775511   0      5.28226     47.37713        0.070             
11802109   1      3.89937     29.42651        0.810             
11803897   1      4.01581     30.25773        0.710             
11803916   1      3.85989     28.53692        0.775             
11804952   0      6.10755     59.70525        0.170             
11805390   1      3.52716     31.35911        0.970             
11807186   1      3.87675     28.35354        0.795             
11807906   0      7.94779     91.14331        0.165             
11808481   1      3.76111     28.85565        0.825             
11808639   1      7.94221     96.48971        0.025             
11808970   1      5.01965     49.65910        0.940             
11811203   0      4.54822     41.28165        0.965             
11811718   0      4.46273     39.30299        0.050             
11817405   1      3.76365     34.15341        0.970   E         
11818148   1      3.84157     28.60471        0.795             
11818451   1      3.94874     27.76943        0.925             
11818534   0      3.87110     33.19909        0.975             
11819363   0      5.32728     50.71454        0.095             
11819758   0      8.26102     91.13221        0.210             
11820243   0      5.13268     49.76930        0.115             
11821439   0      4.78433     48.30526        0.075             
11821793   0      5.54384     49.72150        0.065             
11821966   0      3.20128     26.34502        0.010   E         
11822014   1      4.23785     37.55676        0.950             
11822097   1      4.83227     50.79378        0.845             
11822102   0      4.29781     38.87224        0.020             
11822342   0      5.98633     59.10449        0.110             
11822898   0      4.77909     45.68506        0.070             
11823409   0      5.59289     55.75102        0.070             
11824218   1      3.89809     30.11147        0.960             
11824779   1      3.45701     28.07109        0.805             
11824814   0      5.81826     56.35447        0.150             
11825166   0      5.26910     50.53562        0.080             
11853890   0      7.71064     76.66412        0.165             
11858649   1      3.40975     31.43155        0.410             
11858653   1      3.83678     30.00947        0.915             
11859429   1      4.00409     33.74789        0.025             
11859572   1      3.84728     27.63313        0.670             
11859861   1      3.72718     29.95817        0.010             
11860143   1      4.06666     33.31907        0.905             
11860180   1      3.65747     28.05727        0.975             
11860760   1      3.66321     28.70471        0.920             
11861266   0      8.48704     91.93635        0.235             
11861823   0      3.01969     24.96730        0.925             
11861857   0      4.02402     36.50550        1.000             
11862382   0      4.48233     43.33707        0.015             
11868394   0      8.23357     89.68210        0.205             
11869095   0      5.37283     57.14536        0.090             
11869802   0      3.63089     29.79895        0.005             
11870581   0      7.18764     74.35735        0.135             
11870637   0      4.85617     44.87148        0.030             
11871165   0      6.39634     65.78498        0.135             
11872655   1      3.53217     27.14886        0.805             
11872677   0      6.10774     58.22438        0.155             
11873522   1      3.89935     27.71713        0.670             
11875246   0      8.46419     90.11163        0.210             
11876391   1      5.21188     54.77571        0.580             
11903967   0      3.71527     33.39329        0.950             
11904299   0      4.81593     45.54807        0.035             
11905111   0      5.58602     53.61633        0.055             
11905159   0      5.33066     50.26142        0.105             
11905211   1      3.61835     32.17480        0.890             
11905420   0      5.64013     52.46384        0.170             
11905997   0      6.54940     63.60920        0.165             
11906129   0      7.47148     81.16347        0.140             
11910249   0      4.23299     36.48987        0.020             
11912016   1      4.06217     35.41786        0.965             
11912582   0      6.12507     59.76566        0.145             
11913049   1      3.67508     28.83203        0.800             
11913446   1      3.88317     29.79691        0.890             
11913802   1      3.64118     26.01767        0.830             
11917935   0      4.64387     43.12140        0.375             
11918256   1      4.16464     28.56667        0.480             
11918365   1      3.37900     32.25266        0.400             
11918397   1      3.52962     31.88832        0.970             
11918765   1      3.73627     29.27890        0.940             
11920678   0      4.08227     37.82141        0.045             
11920936   1      4.15215     36.16310        0.080             
11920955   1      4.29909     32.38793        0.805             
11922275   0      5.64051     52.34060        0.115             
11923260   1      3.75300     33.19269        1.000             
11923394   1      4.61998     47.56614        0.940             
11923522   1      3.79362     33.44913        0.985             
11923687   0      4.54730     39.69798        0.040             
11924767   1      4.15204     36.86863        0.990             
11954229   1      3.72182     32.69444        0.155             
11954649   1      4.46223     40.01203        0.985             
11954989   1      3.24679     27.80875        0.900   E         
11955048   1      3.29608     23.15293        0.790             
11957627   1      3.14544     22.22986        0.875             
11960470   1      4.13821     40.33235        0.870             
11960908   0      5.11889     49.76593        0.065             
11961034   1      3.77138     30.98873        0.845             
11961493   1      3.53066     31.20222        0.665             
11961545   0      5.33307     48.47843        0.075             
11961615   1      3.96420     33.23337        0.825             
11962986   1      3.90713     28.64000        0.790             
11966475   0      5.53265     53.18442        0.135             
11966513   1      4.57136     43.15702        0.935             
11966805   0      4.44661     40.23543        0.020   E         
11969879   1      3.51396     27.95864        0.830             
11970109   0      6.09633     58.82254        0.185             
11970185   0      5.41658     49.89538        0.080             
11970375   0      7.58669     74.05345        0.180             
11970850   1      3.69846     28.24170        0.895             
11971108   1      3.71885     28.88977        0.750             
11971154   0      4.61460     42.04840        0.030             
11971452   0      4.97603     45.94707        0.070             
11971940   0      4.67749     47.69985        0.970             
11971974   1      3.66748     25.92633        0.780             
11972209   1      3.79358     28.82633        0.710             
11972301   0      4.65218     41.88066        0.050             
11972640   0      5.17598     51.16651        0.065             
11972774   0      5.42510     52.28020        0.080             
11973307   0      6.32611     63.98720        0.125             
11973569   0      5.39034     53.26842        0.105             
11974612   0      4.66412     40.78331        0.005             
11975063   0      4.41344     44.06178        0.015             
11975146   1      3.64363     31.91889        0.125             
12003253   1      3.85378     31.57163        0.890             
12003742   1      5.46290     59.42016        0.030             
12007247   1      3.44612     29.47788        0.950             
12007558   1      3.76589     27.05757        0.100             
12008413   0      7.59194     79.72914        0.175             
12009802   0      5.37225     48.83409        0.105             
12009953   0      4.91879     46.94358        0.115             
12011417   0      5.78799     56.08882        0.125             
12012082   0      3.28111     29.77657        0.920             
12012262   0      5.11544     47.59133        0.140             
12017934   1      3.80450     30.59293        0.900             
12018854   0      4.95131     44.78245        0.085             
12019642   0      4.30332     38.69386        0.970             
12019910   0      8.19872     97.87127        0.155             
12020500   1      4.66843     30.63453        0.550             
12020628   1      6.95493     86.29265        0.110             
12020913   0      8.41895     87.17815        0.225             
12021332   0      3.41794     28.97743        0.020             
12021471   1      3.05011     24.90563        0.905             
12022592   1      3.71569     34.84447        0.935             
12022621   1      3.76238     30.04419        0.800             
12022976   1      4.07547     30.02058        0.725             
12023574   1      3.54669     27.17785        0.915             
12023863   0      5.02571     50.87633        0.065             
12052691   1      3.80684     31.87817        0.820             
12053188   1      3.95153     32.89400        0.825             
12055022   0      5.00046     43.91087        0.080             
12055666   1      3.83334     27.41516        0.915             
12056072   1      3.40186     23.23583        0.080             
12056819   0      4.61720     43.80296        0.080             
12057742   1      4.37788     41.95609        0.020             
12058075   1      3.32977     22.96456        0.680             
12059072   1      4.34439     31.30357        0.425             
12059363   0      5.40353     50.22280        0.125             
12059907   0      6.04330     56.50256        0.170             
12060262   0      5.32806     53.45517        0.105             
12061355   0      5.79078     55.21855        0.120             
12061622   1      4.09619     36.24666        0.905             
12061860   0      8.30630     89.73423        0.150             
12062076   1      3.95967     30.90911        0.810             
12065840   1      3.98033     30.52766        0.825             
12066160   0      4.04206     36.16421        0.985             
12066218   0      3.27872     26.90024        0.990             
12066619   0      8.56259     98.46025        0.200             
12066660   1      3.91401     31.01257        0.860             
12066767   1      4.41174     35.75226        0.705             
12067001   1      4.21449     43.63828        0.695             
12067490   0      8.67897     93.78609        0.180             
12067531   1      3.93021     32.59142        0.830             
12067693   1      4.02708     37.26970        0.925             
12068031   0      4.49102     39.82348        0.010             
12068264   1      3.51821     26.46532        0.880             
12069210   1      3.58556     28.25127        0.950             
12069319   1      6.03563     69.64266        0.985             
12069642   1      3.88778     31.21699        0.975             
12069904   0      3.87205     34.62520        1.000             
12070042   1      3.71842     37.41538        0.975             
12070053   0      5.88166     60.55660        0.135             
12070247   1      3.44803     25.80831        0.735             
12070550   1      2.95627     23.02137        0.730             
12070650   1      4.49576     39.77293        0.905             
12070670   0      7.14228     79.24100        0.185             
12071479   0      8.63527     98.20050        0.215             
12072060   0      6.62972     66.97166        0.200             
12072477   1      4.22280     37.98106        0.935             
12072581   1      3.65568     29.38946        0.815             
12073207   1      3.43484     22.91193        0.895             
12105096   0      4.42294     39.37413        0.070             
12105554   0      5.24015     47.20927        0.090             
12105800   1      3.79423     31.26884        0.975             
12105938   1      4.42545     38.05702        0.810             
12106089   1      3.86407     29.15814        1.000             
12106388   1      4.05373     28.99330        0.970             
12106439   0      5.96167     56.68013        0.145             
12108854   0      6.99715     68.84110        0.170             
12109080   0      4.88259     45.46300        0.070             
12109271   1      6.73281     61.99141        0.105             
12109442   1      3.98887     28.98986        0.040             
12109919   0      5.50103     50.78520        0.130             
12110240   0      3.96258     34.38065        0.255             
12111110   0      3.77474     29.68999        0.910             
12115713   1      4.40833     30.35731        0.910             
12116619   1      3.87413     32.48389        0.010             
12116644   0      5.89728     67.52756        0.035   E         
12117077   0      4.35924     39.43017        0.990             
12118322   0      6.41521     66.53642        0.125             
12118897   1      4.15569     33.31844        0.805             
12119262   0      5.75846     54.15428        0.145             
12119865   1      3.89628     30.91197        0.805             
12119970   0      3.99441     35.73572        0.035             
12120230   0      5.29583     50.14781        0.085             
12120327   1      4.04114     34.30248        0.910             
12120391   0      8.83194     89.40657        0.210             
12120872   0      8.44931     95.49415        0.205             
12121169   1      3.37886     26.05026        0.790             
12121377   1      4.54437     42.87476        0.995             
12121656   1      4.48926     38.45899        0.720             
12122151   0      5.10142     51.03726        0.060             
12151240   0      5.47297     56.38106        0.085             
12154360   0      5.36668     49.02941        0.085             
12155236   1      2.84747     23.84232        0.700             
12155851   1      4.01227     34.65478        0.890             
12156156   1      4.04637     29.26334        0.820             
12156445   0      6.67710     66.94665        0.135             
12157360   1      4.71021     43.98837        0.935             
12157465   1      2.90828     21.33883        0.895             
12157642   0      5.59298     55.84505        0.075             
12157971   1      4.08811     29.96700        0.750             
12158655   0      3.85749     32.31556        0.150             
12159715   0      6.41029     62.51443        0.165             
12164879   1      4.78667     53.98111        0.990             
12166441   0      5.00289     47.38129        0.105             
12166463   0      3.80463     32.26353        0.950             
12167366   1      3.32021     27.14227        0.890             
12167670   1      3.35563     26.23276        0.770             
12168263   0      5.30940     52.89488        0.070             
12168406   0      4.76717     44.63793        0.045             
12169845   0      3.32405     31.53271        0.940             
12169924   0      4.44692     45.02362        0.025             
12170216   0      4.37268     39.70392        0.035             
12170553   1      4.36653     37.11755        0.965             
12201679   0      7.59084     77.10770        0.110             
12201835   1      4.09724     30.07567        0.020             
12201962   0      5.68573     53.61116        0.105             
12203227   1      3.04185     26.18765        0.915             
12203244   1      4.10130     30.68499        0.795             
12203653   1      4.43318     40.68814        0.895             
12205702   0      4.15432     35.52462        0.010             
12206050   0      4.72619     42.58513        0.070             
12206414   1      3.37746     25.60475        0.740             
12207566   0      6.16828     58.00156        0.160             
12207740   0      4.64321     39.26308        0.030             
12207879   0      5.53515     52.12018        0.130             
12208273   1      3.02945     23.14906        0.925             
12208370   1      3.77000     28.77372        0.860             
12208408   0      6.92796     72.36995        0.180             
12208564   1      4.00142     33.93341        0.925             
12208809   1      4.37751     44.65367        0.940             
12215012   1      4.16966     38.23826        0.840             
12215023   1      3.78263     29.85497        0.980             
12215063   1      3.44252     26.79845        0.865             
12215411   1      3.94706     33.00079        0.850             
12215647   0      4.96549     49.48594        0.055             
12215898   0      4.45478     38.59800        0.035             
12216873   1      3.96797     29.54677        0.785             
12217154   1      4.65139     47.90450        0.955   E         
12217239   1      3.15842     26.08536        0.770             
12217300   1      3.49109     29.22015        0.965             
12217355   0      4.24644     37.17543        0.980             
12217684   0      5.64036     55.38759        0.100             
12217863   1      4.72227     48.59133        0.865             
12218006   1      3.91848     30.76036        0.830             
12218181   0      4.20867     36.92190        0.025             
12218869   0      6.02761     59.69502        0.075             
12219032   1      3.36780     26.07667        0.850   E         
12251066   0      5.23559     47.86189        0.115             
12251438   1      7.50740     71.61090        0.105             
12251789   1      3.60785     25.06440        0.695             
12252224   0      4.87584     42.88724        0.075             
12252410   0      5.24044     50.51075        0.105             
12252899   1      3.97681     26.42424        0.490             
12253210   0      5.89057     58.69568        0.090             
12253294   0      4.39466     42.47274        0.050             
12253381   1      3.03343     22.12581        0.910             
12254670   1      3.55316     30.02798        0.925   E         
12254817   0      4.03538     37.22371        0.015             
12255875   1      4.03265     39.35408        0.330             
12256895   0      3.96068     34.28001        0.015             
12257328   1      4.35517     37.66908        0.995             
12258756   1      3.93035     32.89177        0.825             
12264089   0      4.59026     41.04855        0.055             
12264822   0      4.79718     42.56993        0.035             
12264924   1      4.07203     37.51840        0.830             
12265509   1      7.83195     95.10846        0.140             
12265709   0      3.93039     33.31299        0.020             
12265951   0      5.33023     50.20638        0.100             
12266731   1      7.35392     96.19469        0.075             
12267816   0      7.85073     84.68691        0.200             
12268191   0      3.39189     29.30512        0.950             
12268541   0      3.23571     25.26189        0.905             
12268819   1      5.32059     58.95575        0.005             
12268974   1      4.89433     43.99670        0.065             
12268996   1      3.77443     32.06375        0.145             
12300740   0      3.68208     32.03926        0.930             
12301040   0      5.89941     55.35372        0.100             
12303789   0      5.19015     46.53755        0.085             
12304202   1      4.03431     31.36654        0.925             
12304485   1      3.73914     29.18664        0.875             
12305778   0      4.32604     37.45824        0.995             
12305898   1      4.05912     31.99076        0.875             
12306695   0      3.80067     33.89318        1.000             
12314360   0      5.82454     56.60433        0.085             
12314910   1      2.93274     23.62953        0.040   E         
12315090   0      5.63593     53.17507        0.105             
12315094   0      3.66739     30.45244        0.030             
12316126   0      5.72668     60.27340        0.080             
12316294   0      4.74343     42.96075        0.045             
12316788   0      4.53029     40.31194        0.070             
12317483   1      3.56182     28.64899        0.235             
12356227   0      3.24040     26.35289        0.075             
12356292   1      3.81847     25.36872        0.940             
12356649   1      7.64154     94.34494        0.055             
12366053   1      6.06527     61.38844        0.070             
12366461   0      4.50166     43.77996        0.030             
12366537   0      4.75345     47.34564        0.005             
12366576   1      4.29117     36.94062        0.730             
12366840   0      4.60503     43.15753        0.055             
12367469   1      4.49466     40.08668        0.840             
12401274   1      4.32713     39.93091        0.970             
12401315   0      3.37842     28.51758        0.915             
12402334   1      3.90616     32.55349        0.895             
12402894   0      7.50612     84.96021        0.155             
12402908   0      3.58033     27.80489        0.040             
12404421   1      5.02142     51.05300        0.065             
12406297   0      5.20509     56.61350        0.360             
12406680   0      4.84405     45.10243        0.040             
12407512   0      4.92537     42.73984        0.070             
12416511   1      7.44461     91.13538        0.115             
12417414   0      5.58147     54.12729        0.065             
12417749   1      4.12695     36.22576        0.900             
12417856   1      4.16171     30.57943        0.060             
12418483   0      6.01363     56.18429        0.140             
12418795   1      4.03752     29.93701        0.050             
12453667   1      7.70092     98.24122        0.065             
12454043   1      3.87337     28.53332        0.015             
12454554   0      4.14411     38.22285        0.985             
12455203   1      6.52377     72.72259        0.090             
12455357   1      3.66541     28.81717        0.850             
12455504   0      3.91386     36.06562        0.015             
12455516   0      3.82087     32.72074        0.990             
12455830   0      5.60852     55.71175        0.115             
12457314   1      4.07822     31.38826        0.790             
12458003   0      3.76960     35.35771        0.010             
12458577   0      7.69406     80.70699        0.200             
12459622   0      4.94674     47.86514        0.085             
12470748   0      8.44684     89.58104        0.210             
12504153   0      4.90049     44.41735        0.075             
12505388   1      3.90267     30.18529        0.825             
12505610   1      3.81603     31.11528        0.860             
12505644   1      4.56779     28.27357        0.800             
12505741   0      4.70200     42.14096        0.045             
12506147   0      5.58765     52.24958        0.145             
12507016   1      3.79149     31.70767        0.910             
12507291   1      3.85378     28.51964        0.785             
12507357   1      3.91621     31.69363        0.060             
12507838   0      4.76115     42.66841        0.060             
12509355   1      4.07387     32.00838        0.785             
12519768   0      3.05162     23.94405        0.950             
12519775   1      4.05240     34.45737        0.935             
12519799   0      4.43996     38.84652        0.045             
12553243   1      3.96463     31.09935        0.035             
12553494   1      2.95400     24.03731        0.945   E         
12553757   1      3.36879     20.71952        0.775             
12554051   0      5.61789     53.43650        0.140             
12555826   0      6.61663     66.78766        0.180             
12555883   0      5.24364     54.27203        1.000             
12555902   1      4.11850     38.08064        0.835             
12598909   0      5.92233     57.45997        0.095             
12599612   0      5.41989     51.86374        0.070             
12643940   1      3.22913     28.88457        0.020             
12644458   1      3.88817     31.94348        0.855             
12644579   1      4.08013     33.71328        0.870             
12644667   0      5.64200     54.73413        0.065             
12645606   0      5.81440     54.02197        0.120             
12646386   1      3.93837     30.98959        0.400             
12647110   0      4.85072     47.85163        0.070             
12647227   0      4.34599     38.83627        0.015             
12647597   1      3.28483     30.19454        0.400             
12689984   1      4.59866     49.96677        0.855             
12690461   1      3.83199     29.17664        0.925             
12690972   0      8.80501    101.02450        0.215             
12735062   0      7.73467     80.33427        0.160             
12735106   1      4.01336     32.90551        0.910             
12735851   0      4.77601     42.66952        0.065             
12736410   1      3.98261     32.50848        0.895             
12736931   0      7.96980     82.39888        0.190             
12783669   0      5.60730     51.94964        0.105             
12783745   1      6.43766     72.86427        0.130             
12783857   0      7.42101     77.94123        0.150             
12784548   1      3.69474     25.52330        0.800             
12784683   1      3.75442     29.61210        0.975             
12784948   1      4.15850     34.04423        0.020             
12785083   1      3.66844     28.46412        0.795             
12785250   1      3.86077     33.88673        0.930   E         
12785307   1      3.81308     30.79837        0.960             
12833300   1      3.46513     29.01898        0.770             
12884116   0      5.37108     50.38593        0.115             
12885005   1      4.05928     28.91209        0.625             
12885373   0      5.35335     51.95033        0.105             
12934574   1      3.89314     30.30559        0.785             

